PRIMME_SVDS: A High-Performance Preconditioned SVD Solver for Accurate Large-Scale Computations

The increasing number of applications requiring the solution of large scale singular value problems have rekindled interest in iterative methods for the SVD. Some promising recent ad- vances in large scale iterative methods are still plagued by slow convergence and accuracy limitations for computing smallest singular triplets. Furthermore, their current implementations in MATLAB cannot address the required large problems. Recently, we presented a preconditioned, two-stage method to effectively and accurately compute a small number of extreme singular triplets. In this research, we present a high-performance software, PRIMME SVDS, that implements our hybrid method based on the state-of-the-art eigensolver package PRIMME for both largest and smallest singular values. PRIMME SVDS fills a gap in production level software for computing the partial SVD, especially with preconditioning. The numerical experiments demonstrate its superior performance compared to other state-of-the-art software and its good parallel performance under strong and weak scaling.

==> Figures/Fig-x-y/Old_figures/Vert3.m <==
function VertXticks(fig,X_Names,rotationAngle,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 Xt = 1-0.4:1.1:ax(2);
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',rotationAngle,'FontSize',14);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',14);


==> Figures/Fig-x-y/Old_figures/VertXticks.m <==
function VertXticks(fig,X_Names,rotationAngle,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',rotationAngle,'FontSize',18);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',18);


==> Figures/Fig-x-y/Old_figures/VertXticks_2.m <==
function VertXticks(fig,X_Names,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',0,'FontSize',18);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',18);


==> Figures/Fig-x-y/Old_figures/makeplot.m <==
% This MATLAB script is used to process the experimental results when
% increasing the number of threads.

% Expt 1: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, and 512. Seeking 30 smallest with tol=1e-14 on matrix  
% relat9 dimension 12360060*549336 without preconditioning. 
load StrongScaling_rectangular_SA.txt
NumProcs = StrongScaling_rectangular_SA(:,1);
Time_MPI = StrongScaling_rectangular_SA(:,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
h1 = figure(1);
loglog(NumProcs,Speedup_MPI,'bo-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,IdealSpeedup,'rs-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([10 1024])
ylim([10 1024])
title('Seeking Smallest without Preconditioning');
legend('PRIMME\_SVDS','Ideal speedup','Location','NorthWest');
xlabel('Number of MPI Processes')
ylabel('Parallel Speedup')
saveas(h1,'StrongScaling_rectangular_SA_speedup','fig');
saveas(h1,'StrongScaling_rectangular_SA_speedup','epsc');

h2 = figure(2);
bar(Time_MPI,'r');
title('Seeking Smallest without Preconditioning');
xlabel('Number of MPI Processes')
ylabel('Runtime (Second)')
Names = {'16','32','64','128','216','512'}';
set(gca,'xticklabel',Names)
saveas(h2,'StrongScaling_rectangular_SA_runtime','fig');
saveas(h2,'StrongScaling_rectangular_SA_runtime','epsc');


% Expt 2: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, 512 and 1024. Seeking 30 smallest with tol=1e-14 on matrix  
% cage15 dimension 5154859 with ILU preconditioning. 
load StrongScaling_square_SA_Prec.txt
NumProcs = StrongScaling_square_SA_Prec(:,1);
Time_MPI = StrongScaling_square_SA_Prec(:,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
h3 = figure(3);
loglog(NumProcs,Speedup_MPI,'bo-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,IdealSpeedup,'rs-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([10 2*1024])
ylim([10 2*1024])
title('Seeking Smallest with Preconditioning');
legend('PRIMME\_SVDS','Ideal speedup','Location','NorthWest');
xlabel('Number of MPI Processes')
ylabel('Parallel Speedup')
saveas(h3,'StrongScaling_square_SA_Prec_speedup','fig');
saveas(h3,'StrongScaling_square_SA_Prec_speedup','epsc');

h4 = figure(4);
bar(Time_MPI,'r');
title('Seeking Smallest with Preconditioning');
xlabel('Number of MPI Processes')
ylabel('Runtime (Second)')
Names = {'16','32','64','128','216','512','1024'}';
set(gca,'xticklabel',Names)
saveas(h4,'StrongScaling_square_SA_Prec_runtime','fig');
saveas(h4,'StrongScaling_square_SA_Prec_runtime','epsc');


% Expt 3: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, and 512. Seeking 60 largest with tol=1e-12 on matrix  
% delaunay_n24 dimension 16777216 without preconditioning. 
load StrongScaling_square_LA.txt
NumProcs = StrongScaling_square_LA(1:6,1);
Time_MPI = StrongScaling_square_LA(1:6,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
h5 = figure(5);
loglog(NumProcs,Speedup_MPI,'bo-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,IdealSpeedup,'rs-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([10 1024])
ylim([10 1024])
title('Seeking Largest without Preconditioning');
legend('PRIMME\_SVDS','Ideal speedup','Location','NorthWest');
xlabel('Number of MPI Processes')
ylabel('Parallel Speedup')
saveas(h5,'StrongScaling_square_LA_speedup','fig');
saveas(h5,'StrongScaling_square_LA_speedup','epsc');

h6 = figure(6);
bar(Time_MPI,'r');
title('Seeking Largest without Preconditioning');
xlabel('Number of MPI Processes')
ylabel('Runtime (Second)')
Names = {'16','32','64','128','216','512'}';
set(gca,'xticklabel',Names)
saveas(h6,'StrongScaling_square_LA_runtime','fig');
saveas(h6,'StrongScaling_square_LA_runtime','epsc');


% Expt 4: weak scaling. Adjust the size of the 3D laplacian matrix from 20,
% 40, 80, 120, 160, 200. The corresponding number of Procs are 1, 8, 64,
% 216, 512 and 1000. Seeking 100 largest with tol=1e-12 without preconditioning.
load WeakScaling_laplace_LA.txt
NumProcs = WeakScaling_laplace_LA(:,1);
numIters = WeakScaling_laplace_LA(:,2);
numMatVecs = WeakScaling_laplace_LA(:,3);
Time_MPI = WeakScaling_laplace_LA(:,4);
normal_time_MPI=zeros(length(NumProcs),1);
for i=1:length(NumProcs)
    normal_time_MPI(i) = Time_MPI(i)./numIters(i);
end
Efficiency_MPI = normal_time_MPI(1)./normal_time_MPI;

set(0,'defaultaxesfontsize',18);
h7 = figure(7);
semilogx(NumProcs,Efficiency_MPI,'bo-','linewidth',1.5,'MarkerSize',10);
xlim([32 2*1024])
ylim([0 1])
title('Seeking Largest without Preconditioning');
%legend('MPI Efficiency','Location','SouthEast');
xlabel('Number of MPI Processes')
ylabel('Parallel Efficiency')
saveas(h7,'WeakScaling_laplace_LA_efficiency','fig');
saveas(h7,'WeakScaling_laplace_LA_efficiency','epsc');

h8 = figure(8);
bar(normal_time_MPI,'r');
title('Seeking Largest without Preconditioning');
%legend('MPI Normalized Runtime','Location','NorthWest');
xlabel('Number of MPI Processes')
ylabel('Normalized Runtime')
Names = {'64','125','216','343','512','729','1000'}';
set(gca,'xticklabel',Names)
saveas(h8,'WeakScaling_laplace_LA_runtime','fig');
saveas(h8,'WeakScaling_laplace_LA_runtime','epsc');


% Expt 4: compare primme_svds with other krylov methods in SLEPc 
NumProcs = [12 24 48 96];
primme_svds = [1301 743 590 294; 79 46 23 11];
crossjd = [2532 1082 756 623; 0 0 0 0];
crosstrlanczos = [43649*2 43649 24913 14035; 224 118 61 30];
crosskry = [10747*2 10747 6978 4328; 164 88 46 23];
speedup_primme_svds = crosstrlanczos(1)./primme_svds;
speedup_crossjd = crosstrlanczos(1)./crossjd;
speedup_crosskry = crosstrlanczos(1)./crosskry;
speedup_crosstrlanczos = crosstrlanczos(1)./crosstrlanczos;

set(0,'defaultaxesfontsize',18);
h9 = figure(9);
loglog(NumProcs,speedup_primme_svds(1,:),'ro-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,speedup_crossjd(1,:),'bs-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosskry(1,:),'g<-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosstrlanczos(1,:),'y>-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([0 100])
ylim([0 100])
title('Seeking Smallest without Preconditioning');
legend('PRIMME\_SVDS','JD on C', 'Kry on C', 'TRLBD','Location','NorthEast');
xlabel('Number of MPI Processes')
ylabel('Parallel Speedup Over TRLBD')
saveas(h9,'StrongScaling_SA_comp','fig');
saveas(h9,'StrongScaling_SA_comp','epsc');

set(0,'defaultaxesfontsize',18);
h10 = figure(10);
loglog(NumProcs,speedup_primme_svds(2,:),'ro-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,speedup_crosskry(2,:),'g<-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosstrlanczos(2,:),'y>-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([0 100])
ylim([0 4])
title('Seeking Smallest without Preconditioning');
legend('PRIMME\_SVDS', 'Kry on C', 'TRLBD','Location','NorthEast');
xlabel('Number of MPI Processes')
ylabel('Parallel Speedup Over TRLBD')
saveas(h10,'StrongScaling_LA_comp','fig');
saveas(h10,'StrongScaling_LA_comp','epsc');


% Expt 5: old results
mt_largest_eps6_n1_mats = {'cage15', 'delaunay\_n24', 'relat9', 'Rucci1', 'soc-LiveJournal1', 'thermal2'};
mt_largest_eps6_n1_methods = {'GD+k', 'JDQMRETol', 'PROPACK'};
mt_largest_eps6_n1 = [
370 512.717551 ; % cage15.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 370 512.717551
508 307.223401 ; % cage15.mtx largest 1e-06 5 1 primme JDQMR_ETol 508 307.223401
682 366.667917 ; % cage15.mtx largest 1e-06 5 1 primme propack 682 366.667917
67 433.318516 ; % delaunay_n24.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 67 433.318516
135 369.720969 ; % delaunay_n24.mtx largest 1e-06 5 1 primme JDQMR_ETol 135 369.720969
142 358.036801 ; % delaunay_n24.mtx largest 1e-06 5 1 primme propack 142 358.036801
86 40.002238 ; % relat9.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 86 40.002238
176 73.907256 ; % relat9.mtx largest 1e-06 5 1 primme JDQMR_ETol 176 73.907256
0 0 ; % propack
96 6.211961 ; % Rt.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 96 6.211961
193 11.594371 ; % Rt.mtx largest 1e-06 5 1 primme JDQMR_ETol 193 11.594371
0 0 ; % propack
20 250.552030 ; % soc-LiveJournal1.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 20 250.552030
30 265.220160 ; % soc-LiveJournal1.mtx largest 1e-06 5 1 primme JDQMR_ETol 30 265.220160
62 264.692109 ; % soc-LiveJournal1.mtx largest 1e-06 5 1 primme propack 62 264.692109
118 35.093054 ; % thermal2.mtx largest 1e-06 5 1 primme GD_Olsen_plusK 118 35.093054
225 30.673104 ; % thermal2.mtx largest 1e-06 5 1 primme JDQMR_ETol 225 30.673104
202 24.830870 ; % thermal2.mtx largest 1e-06 5 1 primme propack 202 24.830870
];

h4 = figure(11); 
barh(reshape(mt_largest_eps6_n1(:,2), 3, 6)');
title('Seeking 5 largest 10^{-6} SV without preconditioning');
legend(mt_largest_eps6_n1_methods{:},'Location','NorthEast');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_largest_eps6_n1_mats);
saveas(h4,'comp_LA6_NoPrec_runtime','fig');
saveas(h4,'comp_LA6_NoPrec_runtime','epsc');

% Expt 6: old results
mt_largest_eps10_n1_mats = {'cage15', 'delaunay\_n24', 'relat9', 'Rucci1', 'soc-LiveJournal1', 'thermal2'};
mt_largest_eps10_n1_methods = {'GD+k', 'JDQMRETol', 'PROPACK'};
mt_largest_eps10_n1 = [
662 834.992449 ; % cage15.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 662 834.992449
932 476.826936 ; % cage15.mtx largest 1e-10 5 1 primme JDQMR_ETol 932 476.826936
902 454.791611 ; % cage15.mtx largest 1e-10 5 1 primme propack 902 454.791611
109 522.332395 ; % delaunay_n24.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 109 522.332395
222 491.553623 ; % delaunay_n24.mtx largest 1e-10 5 1 primme JDQMR_ETol 222 491.553623
182 408.041999 ; % delaunay_n24.mtx largest 1e-10 5 1 primme propack 182 408.041999
157 74.893353 ; % relat9.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 157 74.893353
259 108.557315 ; % relat9.mtx largest 1e-10 5 1 primme JDQMR_ETol 259 108.557315
182 180.317971 ; % relat9.mtx largest 1e-10 5 1 primme propack 182 180.317971
178 11.379132 ; % Rt.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 178 11.379132
301 17.338731 ; % Rt.mtx largest 1e-10 5 1 primme JDQMR_ETol 301 17.338731
222 21.459715 ; % Rt.mtx largest 1e-10 5 1 primme propack 222 21.459715
29 224.179297 ; % soc-LiveJournal1.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 29 224.179297
73 313.908473 ; % soc-LiveJournal1.mtx largest 1e-10 5 1 primme JDQMR_ETol 73 313.908473
82 394.423769 ; % soc-LiveJournal1.mtx largest 1e-10 5 1 primme propack 82 394.423769
227 65.029913 ; % thermal2.mtx largest 1e-10 5 1 primme GD_Olsen_plusK 227 65.029913
354 44.620857 ; % thermal2.mtx largest 1e-10 5 1 primme JDQMR_ETol 354 44.620857
282 31.662845 ; % thermal2.mtx largest 1e-10 5 1 primme propack 282 31.662845
];

h4 = figure(12);
barh(reshape(mt_largest_eps10_n1(:,2), 3, 6)');
title('Seeking 5 largest 10^{-10} SV without preconditioning');
legend(mt_largest_eps10_n1_methods{:},'Location','NorthEast');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_largest_eps10_n1_mats);
saveas(h4,'comp_LA10_NoPrec_runtime','fig');
saveas(h4,'comp_LA10_NoPrec_runtime','epsc');


% Expt 7: new results
mt_largest_eps6_n4_mats = {'atmosmodl', 'cage15', 'cont1\_l', 'LargeRegFile', 'Rucci1'};
mt_largest_eps6_n4_methods = {'PHSVDS(GD+k)', 'PHSVDS(JD)', 'SLEPc LBD'};
mt_largest_eps6_n4 = [
2077 25.350637 ; % atmosmodl.mtx largest 1e-06 5 48 primme GD+knoprecond 2077 25.350637 12.8072 results/primmenoprel__atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
2161 17.703568 ; % atmosmodl.mtx largest 1e-06 5 48 primme GD+knoprecond 2161 17.703568 13.9457 results/primmenoprel__atmosmodl_JDQMR_0_0_1e-6_5_0_4.o
1448 26.707355 ; % atmosmodl.mtx largest 1e-06 5 48 slepc trlanczos 1448 26.707355 8.4769e+00 results/testl_atmosmodl_trlanczos_15_0_1e-6_5_0.o
1069 81.707635 ; % cage15.mtx largest 1e-06 5 48 primme GD+knoprecond 1069 81.707635 56.718 results/primmenoprel__cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1379 85.905379 ; % cage15.mtx largest 1e-06 5 48 primme GD+knoprecond 1379 85.905379 72.982 results/primmenoprel__cage15_JDQMR_0_0_1e-6_5_0_4.o
656 74.816546 ; % cage15.mtx largest 1e-06 5 48 slepc trlanczos 656 74.816546 3.9098e+01 results/testl_cage15_trlanczos_15_0_1e-6_5_0.o
1521 21.845129 ; % cont1_l.mtx largest 1e-06 5 48 primme GD+knoprecond 1521 21.845129 10.2776 results/primmenoprel__cont1_l_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
2595 25.623288 ; % cont1_l.mtx largest 1e-06 5 48 primme GD+knoprecond 2595 25.623288 18.5324 results/primmenoprel__cont1_l_JDQMR_0_0_1e-6_5_0_4.o
3896 106.596452 ; % cont1_l.mtx largest 1e-06 5 48 slepc trlanczos 3896 106.596452 4.7822e+01 results/testl_cont1_l_trlanczos_15_0_1e-6_5_0.o
109 0.921636 ; % LargeRegFile.mtx largest 1e-06 5 48 primme GD+knoprecond 109 0.921636 0.56492 results/primmenoprel__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
167 1.270992 ; % LargeRegFile.mtx largest 1e-06 5 48 primme GD+knoprecond 167 1.270992 0.89141 results/primmenoprel__LargeRegFile_JDQMR_0_0_1e-6_5_0_4.o
88 1.601345 ; % LargeRegFile.mtx largest 1e-06 5 48 slepc trlanczos 88 1.601345 1.2981e+00 results/testl_LargeRegFile_trlanczos_15_0_1e-6_5_0.o
285 1.338012 ; % Rt.mtx largest 1e-06 5 48 primme GD+knoprecond 285 1.338012 1.03191 results/primmenoprel__Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
463 2.031318 ; % Rt.mtx largest 1e-06 5 48 primme GD+knoprecond 463 2.031318 1.69655 results/primmenoprel__Rt_JDQMR_0_0_1e-6_5_0_4.o
192 2.187816 ; % Rt.mtx largest 1e-06 5 48 slepc trlanczos 192 2.187816 9.8130e-01 results/testl_Rt_trlanczos_15_0_1e-6_5_0.o
];

h4 = figure(13);
barh(reshape(mt_largest_eps6_n4(:,2), 3, 5)');
title('Seeking 5 largest 10^{-6} SV without preconditioning');
legend(mt_largest_eps6_n4_methods{:},'Location','NorthEast');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_largest_eps6_n4_mats);
saveas(h4,'comp_LA64_NoPrec_runtime','fig');
saveas(h4,'comp_LA64_NoPrec_runtime','epsc');

% Expt 8: new results
mt_largest_eps12_n4_mats = {'atmosmodl', 'cage15', 'cont1\_l', 'LargeRegFile', 'Rucci1'};
mt_largest_eps12_n4_methods = {'PHSVDS(GD+k)', 'PHSVDS(JD)', 'SLEPc LBD'};
mt_largest_eps12_n4 = [
6453 78.898739 ; % atmosmodl.mtx largest 1e-12 5 48 primme GD+knoprecond 6453 78.898739 39.629 results/primmenoprel__atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
7711 61.844492 ; % atmosmodl.mtx largest 1e-12 5 48 primme JDQMRnoprecond 7711 61.844492 49.642 results/primmenoprel__atmosmodl_JDQMR_0_0_1e-12_5_0_4.o
2204 64.127529 ; % atmosmodl.mtx largest 1e-12 5 48 slepc trlanczos 2204 64.127529 1.9364e+01 results/testl_atmosmodl_trlanczos_15_0_1e-12_5_0.o
2393 183.492091 ; % cage15.mtx largest 1e-12 5 48 primme GD+knoprecond 2393 183.492091 127.399 results/primmenoprel__cage15_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
3559 219.059598 ; % cage15.mtx largest 1e-12 5 48 primme JDQMRnoprecond 3559 219.059598 188.602 results/primmenoprel__cage15_JDQMR_0_0_1e-12_5_0_4.o
1016 105.826701 ; % cage15.mtx largest 1e-12 5 48 slepc trlanczos 1016 105.826701 5.1943e+01 results/testl_cage15_trlanczos_15_0_1e-12_5_0.o
15371 220.970157 ; % cont1_l.mtx largest 1e-12 5 48 primme GD+knoprecond 15371 220.970157 103.969 results/primmenoprel__cont1_l_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
12203 111.470142 ; % cont1_l.mtx largest 1e-12 5 48 primme JDQMRnoprecond 12203 111.470142 85.421 results/primmenoprel__cont1_l_JDQMR_0_0_1e-12_5_0_4.o
8900 251.720663 ; % cont1_l.mtx largest 1e-12 5 48 slepc trlanczos 8900 251.720663 1.0566e+02 results/testl_cont1_l_trlanczos_15_0_1e-12_5_0.o
157 1.328169 ; % LargeRegFile.mtx largest 1e-12 5 48 primme GD+knoprecond 157 1.328169 0.80797 results/primmenoprel__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
301 2.041939 ; % LargeRegFile.mtx largest 1e-12 5 48 primme JDQMRnoprecond 301 2.041939 1.50331 results/primmenoprel__LargeRegFile_JDQMR_0_0_1e-12_5_0_4.o
88 1.600451 ; % LargeRegFile.mtx largest 1e-12 5 48 slepc trlanczos 88 1.600451 1.2885e+00 results/testl_LargeRegFile_trlanczos_15_0_1e-12_5_0.o
577 2.659360 ; % Rt.mtx largest 1e-12 5 48 primme GD+knoprecond 577 2.659360 2.126 results/primmenoprel__Rt_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
945 3.991829 ; % Rt.mtx largest 1e-12 5 48 primme JDQMRnoprecond 945 3.991829 3.3676 results/primmenoprel__Rt_JDQMR_0_0_1e-12_5_0_4.o
264 3.082644 ; % Rt.mtx largest 1e-12 5 48 slepc trlanczos 264 3.082644 1.3362e+00 results/testl_Rt_trlanczos_15_0_1e-12_5_0.o
];

h4 = figure(14);
barh(reshape(mt_largest_eps12_n4(:,2), 3, 5)');
title('Seeking 5 largest 10^{-12} SV without preconditioning');
legend(mt_largest_eps12_n4_methods{:},'Location','NorthEast');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_largest_eps12_n4_mats);
saveas(h4,'comp_LA124_NoPrec_runtime','fig');
saveas(h4,'comp_LA124_NoPrec_runtime','epsc');

% Expt 9: new results
mt_smallest_eps12_n1_mats = {'cage15', 'relat9'};
mt_smallest_eps12_n1_methods = {'PHSVDS(GD+k,JDQMR)', 'PHSVDS(JDQMR,JDQMR)', 'PROPACK'};
mt_smallest_eps12_n1 = [
791 936.169852 ; % cage15.mtx smallest 1e-12 5 1 primme GD_Olsen_plusK 791 936.169852 results/DriveConfX1_FullConfXs_cage15_GD_Olsen_plusK_15_0_1e-12_5_1_1.o
1064 504.878928 ; % cage15.mtx smallest 1e-12 5 1 primme JDQMR 1064 504.878928 results/DriveConfX1_FullConfXs_cage15_JDQMR_ETol_15_0_1e-12_5_1_1.o
902 451.383464 ; % cage15.mtx smallest 1e-12 5 1 primme propack 902 451.383464 results/DriveConfXpp_FullConfXs_cage15_JDQMR_ETol_15_0_1e-12_5_1_1.o
963 441.445987 ; % relat9.mtx smallest 1e-12 5 1 primme GD_Olsen_plusK 963 441.445987 results/DriveConfX1_FullConfXs_relat9_GD_Olsen_plusK_15_0_1e-12_5_1_1.o
1241 511.924300 ; % relat9.mtx smallest 1e-12 5 1 primme JDQMR 1241 511.924300 results/DriveConfX1_FullConfXs_relat9_JDQMR_ETol_15_0_1e-12_5_1_1.o
962 742.474753 ; % relat9.mtx smallest 1e-12 5 1 primme propack 962 742.474753 results/DriveConfXpp_FullConfXs_relat9_GD_Olsen_plusK_15_0_1e-12_5_1_1.o wrong result!
];

h4 = figure(15);
barh(reshape(mt_smallest_eps12_n1(:,2), 3, 2)');
title('Seeking 5 smallest 10^{-12} SV without preconditioning');
legend(mt_smallest_eps12_n1_methods{:},'Location','East');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_smallest_eps12_n1_mats);
saveas(h4,'comp_SA121_NoPrec_runtime','fig');
saveas(h4,'comp_SA121_NoPrec_runtime','epsc');

% Expt 10: new results
mt_smallest_eps6_n4_mats = {'atmosmodl', 'cage15', 'cont1\_l', 'LargeRegFile', 'Rucci1'};
mt_smallest_eps6_n4_methods = {'PHSVDS(GD+k)', 'PHSVDS(JD)', 'SLEPc LBD'};
mt_smallest_eps6_n4 = [
88459 1081.462670 ; % atmosmodl.mtx smallest 1e-06 5 48 primme GD+knoprecond 88459 1081.462670 541.77 results/primmenopres__atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
70873 569.239361 ; % atmosmodl.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 70873 569.239361 456.6 results/primmenopres__atmosmodl_JDQMR_0_0_1e-6_5_0_4.o
21104 392.295806 ; % atmosmodl.mtx smallest 1e-06 5 48 slepc trlanczos 21104 392.295806 1.2220e+02 results/test_atmosmodl_trlanczos_15_0_1e-6_5_0.o
1247 70.854424 ; % cage15.mtx smallest 1e-06 5 48 primme GD+knoprecond 1247 70.854424 49.628 results/primmenopres__cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1411 87.843737 ; % cage15.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 1411 87.843737 74.688 results/primmenopres__cage15_JDQMR_0_0_1e-6_5_0_4.o
874 92.469660 ; % cage15.mtx smallest 1e-06 5 48 slepc trlanczos 874 92.469660 4.4941e+01 results/test_cage15_trlanczos_15_0_1e-6_5_0.o
0 0;
947467 8630.016303 ; % cont1_l.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 947467 8630.016303 6675.4 results/primmenopres__cont1_l_JDQMR_0_0_1e-6_5_0_4.o
0 0;
19391 160.587375 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme GD+knoprecond 19391 160.587375 94.31 results/primmenopres__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
12837 83.291974 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 12837 83.291974 66.792 results/primmenopres__LargeRegFile_JDQMR_0_0_1e-6_5_0_4.o
15056 411.225022 ; % LargeRegFile.mtx smallest 1e-06 5 48 slepc trlanczos 15056 411.225022 2.2682e+02 results/test_LargeRegFile_trlanczos_15_0_1e-6_5_0.o
125067 520.793271 ; % Rt.mtx smallest 1e-06 5 48 primme GD+knoprecond 125067 520.793271 437.29 results/primmenopres__Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
91123 380.919165 ; % Rt.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 91123 380.919165 321.44 results/primmenopres__Rt_JDQMR_0_0_1e-6_5_0_4.o
1118532 14914.221352 ; % Rt.mtx smallest 1e-06 5 48 slepc trlanczos 1118532 14914.221352 5.7419e+03 results/test_Rt_trlanczos_15_0_1e-6_5_0.o
];

h4 = figure(16);
barh(reshape(mt_smallest_eps6_n4(:,2), 3, 5)');
title('Seeking 5 smallest 10^{-6} SV without preconditioning');
legend(mt_smallest_eps6_n4_methods{:},'Location','East');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_smallest_eps6_n4_mats);
saveas(h4,'comp_SA64_NoPrec_runtime','fig');
saveas(h4,'comp_SA64_NoPrec_runtime','epsc');

% Expt 11: new results
mt_smallest_eps12_n4_mats = {'atmosmodl', 'cage15', 'LargeRegFile', 'Rucci1'};
mt_smallest_eps12_n4_methods = {'PHSVDS(GD+k)', 'PHSVDS(JD)', 'SLEPc LBD'};
mt_smallest_eps12_n4 = [
276305 3396.965417 ; % atmosmodl.mtx smallest 1e-12 5 48 primme GD+knoprecond 276305 3396.965417 1726.58 results/primmenopres__atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
211471 1691.838571 ; % atmosmodl.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 211471 1691.838571 1370.18 results/primmenopres__atmosmodl_JDQMR_0_0_1e-12_5_0_4.o
753886 14176.209610 ; % atmosmodl.mtx smallest 1e-12 5 48 slepc trlanczos 753886 14176.209610 4.3685e+03 results/test_atmosmodl_trlanczos_15_0_1e-12_5_0.o
2691 203.498713 ; % cage15.mtx smallest 1e-12 5 48 primme GD+knoprecond 2691 203.498713 144.734 results/primmenopres__cage15_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
3419 210.758749 ; % cage15.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 3419 210.758749 181.246 results/primmenopres__cage15_JDQMR_0_0_1e-12_5_0_4.o
1124 119.162636 ; % cage15.mtx smallest 1e-12 5 48 slepc trlanczos 1124 119.162636 5.7181e+01 results/test_cage15_trlanczos_15_0_1e-12_5_0.o
61149 522.999634 ; % LargeRegFile.mtx smallest 1e-12 5 48 primme GD+knoprecond 61149 522.999634 310.56 results/primmenopres__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
29027 188.950682 ; % LargeRegFile.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 29027 188.950682 151.482 results/primmenopres__LargeRegFile_JDQMR_0_0_1e-12_5_0_4.o
49906 1363.837709 ; % LargeRegFile.mtx smallest 1e-12 5 48 slepc trlanczos 49906 1363.837709 7.5230e+02 results/test_LargeRegFile_trlanczos_15_0_1e-12_5_0.o
295439 1239.268955 ; % Rt.mtx smallest 1e-12 5 48 primme GD+knoprecond 295439 1239.268955 1044.15 results/primmenopres__Rt_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
259681 1087.570930 ; % Rt.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 259681 1087.570930 920.46 results/primmenopres__Rt_JDQMR_0_0_1e-12_5_0_4.o
1669040 22554.347809 ; % Rt.mtx smallest 1e-12 5 48 slepc trlanczos 1669040 22554.347809 8.5506e+03 results/test_Rt_trlanczos_15_0_1e-12_5_0.o
];

h4 = figure(16);
barh(reshape(mt_smallest_eps12_n4(:,2), 3, 4)');
title('Seeking 5 smallest 10^{-12} SV without preconditioning');
legend(mt_smallest_eps12_n4_methods{:},'Location','East');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_smallest_eps12_n4_mats);
saveas(h4,'comp_SA124_NoPrec_runtime','fig');
saveas(h4,'comp_SA124_NoPrec_runtime','epsc');

% Expt 12: new results
mt_smallestp_eps6_n4_mats = {'cage15 (HYPRE)', 'LargeRegFile(diag. sq.)', 'Rucci1(diag. sq.)'};
mt_smallestp_eps6_n4_methods = {'PHSVDS(GD+k) precond', 'PHSVDS(GD+k) no precond'};
mt_smallestp_eps6_n4 = [
407 43.882215 ; % cage15.mtx smallest 1e-06 5 48 primme GD+kilut 407 43.882215 16.1877 results/primmepres__cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1247 70.854424 ; % cage15.mtx smallest 1e-06 5 48 primme GD+knoprecond 1247 70.854424 49.628 results/primmenopres__cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
538 4.716890 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme GD+kjacobi 538 4.716890 0 results/primmes__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
19391 160.587375 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme GD+knoprecond 19391 160.587375 94.31 results/primmenopres__LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
55338 232.147279 ; % Rt.mtx smallest 1e-06 5 48 primme GD+kjacobi 55338 232.147279 0 results/primmes__Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
125067 520.793271 ; % Rt.mtx smallest 1e-06 5 48 primme GD+knoprecond 125067 520.793271 437.29 results/primmenopres__Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
];

h4 = figure(16);
barh(reshape(mt_smallestp_eps6_n4(:,2), 2, 3)');
title('Seeking 5 smallest 10^{-6} SV with preconditioning');
legend(mt_smallestp_eps6_n4_methods{:},'Location','East');
ylabel('Matrix')
xlabel('Runtime (Second)')
set(gca,'yticklabel',mt_smallestp_eps6_n4_mats);
saveas(h4,'comp_SA64_Prec_runtime','fig');
saveas(h4,'comp_SA64_Prec_runtime','epsc');




==> Figures/Fig-x-y/Vert3.m <==
function VertXticks(fig,X_Names,rotationAngle,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 Xt = 1-0.4:1.1:ax(2);
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',rotationAngle,'FontSize',14);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',14);


==> Figures/Fig-x-y/VertXticks.m <==
function VertXticks(fig,X_Names,rotationAngle,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',rotationAngle,'FontSize',18);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',18);


==> Figures/Fig-x-y/VertXticksL.m <==
function VertXticks(fig,X_Names,rotationAngle,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',rotationAngle,'FontSize',18);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',18);


==> Figures/Fig-x-y/VertXticks_2.m <==
function VertXticks(fig,X_Names,X_Label)
% Puts The X_Names as labels in Xticks, and rotates them 45 degrees.
% It also does some figure manipulation

 %fig could be just gca for the current figure

 % Reduce the size of the axis so that all the labels fit in the figure.
 pos = get(fig,'Position');
 set(fig,'Position',[pos(1), .2, pos(3) .65])
 
 ax = axis;    % Current axis limits
 axis(axis);    % Set the axis limit modes (e.g. XLimMode) to manual
 Yl = ax(3:4);  % Y-axis limits

 % Set the X-Tick locations so that every other month is labeled.
 Xt = 1-0.4:1:size(X_Names,1)-0.4;
 %Xt = 1-0.5:1:size(X_Names,1)-0.5; %this is for the anasazi graphs here
 %Xl = [0 size(X_Names,1)+1];
 Xl = ax(1:2);
 set(fig,'XTick',Xt,'XLim',Xl);     
 
 % Place the text labels
 t = text(Xt+0.5,Yl(1)*ones(1,length(Xt)),X_Names);
 set(t,'HorizontalAlignment','right','VerticalAlignment','top', ...
       'Rotation',0,'FontSize',18);
 
 % Remove the default labels
 set(fig,'XTickLabel','')
 
 % Get the Extent of each text object.  This
 % loop is unavoidable.
 for i = 1:length(t)
   ext(i,:) = get(t(i),'Extent');
 end
 
 % Determine the lowest point.  The X-label will be
 % placed so that the top is aligned with this point.
 LowYPoint = Yl(1)/2
 %LowYPoint = min(ext(:,2));    //this is for the anasazi graphs
 % Place the axis label at this point
 XMidPoint = Xl(1)+abs(diff(Xl))/2;
 tl = text(XMidPoint,LowYPoint,X_Label, ...
           'VerticalAlignment','top', ...
           'HorizontalAlignment','center','FontSize',18);


==> Figures/Fig-x-y/make_BWgraph_ratio.m <==
% %------------------------------------------------------------
% % 1 smallest eigenvalues of 5 big matrices - Time
% Names = {'debr','cage14','thermal2','sls','Rucci1'}';
% phsvds_1e_12=[84 11 506 170 1087];
% svdifp_1e_12 = [0 28 0 0 6464];
% jdsvd_1e_12 = [475 185 535 0 0];
% figure(10);clf;
% bar([phsvds_1e_12;jdsvd_1e_12;svdifp_1e_12;]');
% VertXticks(gca,Names,30,'');
% ylabel('Time','FontSize',18)
% legend('phsvds(jdqmr)','JDSVD','SVDIFP');
% title('Real-world problems for smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'bigmatrix_AllMethods_allmatrices_time.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 1 smallest eigenvalues of 5 big matrices - Matrix-vectors
% Names = {'debr','cage14','thermal2','sls','Rucci1'}';
% phsvds_1e_12=[539 19 419 1779 4832];
% % svdifp_1e_12 = [403* 33 0 408* 4649];
% svdifp_1e_12 = [0 33 0 0 4649];
% jdsvd_1e_12 = [1971 185 309 0 0];
% figure(10);clf;
% bar([phsvds_1e_12;jdsvd_1e_12;svdifp_1e_12;]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(jdqmr)','JDSVD','SVDIFP');
% title('Real-world problems for smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'bigmatrix_AllMethods_allmatrices.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 10 shift and invert smallest eigenvalues of 6 matrices. Talbe 5.
% Names = {'fidap4','jagmesh8','lshp3025','deter4','plddb','lpbnl2'}';
% svds = [73 61 65 0 0 0];
% phsvds_C = [31 26 35 167 47 35];
% svdifp =[380 316 400 1177 418 432];
% figure(1);clf;
% bar([phsvds_C;svds;svdifp]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(C^{-1})','MATLAB svds(B^{-1})','svdifp(C^{-1})');
% title('Shift and Invert technique for 10 smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'ShiftInvert_AllMethods_allmatrices.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 10 Smallest singular values with a good preconditioiner. square matrix 
% % use data from ILU, while rectangular matrix use data from RIF
% Names = {'fidap4', 'jagmesh8', 'lshp3025','deter4','plddb','lpbnl2'}';
% phsvds_1stStage_1e_8=[117 91 122 405 52 74];
% jdsvd_1e_8 = [342 287 364 0 0 0];
% svdifp_1e_8 = [691 561 1187 2278 390 453];
% phsvds_gdPlusk_1e_14=[210 163 209 769 152 192];
% phsvds_jdqmr_1e_14=[251 215 265 877 247 242];
% jdsvd_1e_14 = [573 408 606 0 0 0];
% svdifp_1e_14 = [1152 981 1897 3705 748 862];
% 
% figure(2);clf;
% bar([phsvds_1stStage_1e_8;jdsvd_1e_8;svdifp_1e_8]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds', 'JDSVD','SVDIFP');
% title('10 smallest with P = ilutp(1e-3) or RIF(1e-3), tol = 1e-8','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'Precond_AllMethods_allmatrices_1e_8.eps','epsc');
% 
% figure(3);clf;
% bar([phsvds_gdPlusk_1e_14;phsvds_jdqmr_1e_14;jdsvd_1e_14;svdifp_1e_14]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(gd+k)', 'phsvds(jdqmr)','JDSVD','SVDIFP');
% title('10 smallest with P = ilutp(1e-3) or RIF(1e-3), tol = 1e-14','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'Precond_AllMethods_allmatrices_1e_14.eps','epsc');
% clear

% ------------------------------------------------------------------
% 1 and 10 Smallest singular values Table 4 and 5 for square matrix
% rows = 1, 10 numsvds
Names = {'lshp3025','wang3','jagmesh8','fidap4','dw2048','pde2961'}';
phsvds_1stStage_1e_8 = [ 11312 6579 5472 4750 1766 2165;
                              19755 19445 8861 10087 3912 4894
                              10.4  40.1  2.9  3.2   1.2  1.8
                              18.7  154.2 4.8  6.8   2.8  2.9];                            
jdsvd_1e_8 = [ 37225 11353 12343 4379 3940 4269;
               86780 0     21209 20934 11683 14906
               40.9  83.8  8.2   3.8   3.1   4.8
               115.6 0     14.7  19.7  10.4  20.8];
svdifp_1e_8 = [27413 14063 20223 11572 2520 3433 ; 
               0     0     0     97653 28996 39143 
               73.0  228.1 16.3  13.3  2.7   7.9 
               18.7  154.2 4.8   6.8   2.8   4.2];
irrhlb_1e_8 = [ 46845 19689 30105 8839 3228 3755;   
                0     16975 52043 12025 3445 4809
                565.8 632.1 317.7 97.9 35.1 44.6
                0     537   608.1 147.6 43.8 63.5];               
irlba_1e_8 =  [ 0      0   0     47332 7684 12292 ; 
                52490  0   43798 38946 5482 8786 
                0      0   0     20.3  3.3  8.7
                0      250.7 15.1 18.4 3.3  6.8];  
            
phsvds_gdPlusk_1e_14 = [ 15674 9160 7080 6018 2421 2986;
                              39852 37898 17344 19805 8069 9337
                              19.3  74.8  5.0   5.4   1.9  2.7
                              42.4  480.7 10.8  16.2  7.9  12.1];
phsvds_jdqmr_1e_14 = [ 15922 8957 7043 9128 2374 2925;
                            39591 33995 17233 19433 8014 9333
                            13.9  65.5  3.6 3.9  1.6   3.0  
                            32.7  245.1 8.8 13.2 6.0  8.6];
jdsvd_1e_14 = [ 42835 16457 13608 6436 5061 6106;
                0     91290 29613 25125 20351 24498
                53.1  105.4 9.6   5.9   4.5   7.6
                0     871.9 21.0  24.5  20.5  29.6];                          
svdifp_1e_14 = [0 36675 0 21325 5241 5992 ; 
                0 0     0 0     53315 73847 
                0 916.6 0 24.8  5.6   14.0
                0 0     0 0     63.4  192.5]; 
irrhlb_1e_14 = [ 57912 27470 43869 14078 4561 6328;
                 0     43309 55673 17393 4589 6371
                 693   1003  466.5 155.4 50.9 75.5
                 0     1679.4 879.4 214.2 58.6 86.8];            
irlba_1e_14 = [    0  0     0 96868 7684 21700 ; 
                   0  0 59595 56026 7796 12497 
                   0  0     0 51.4  3.3  15.3
                   0  0  27.4 34.7  4.8  12];                                         

figure(4);clf;
bar([irrhlb_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    jdsvd_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    irlba_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    svdifp_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
%breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num1.eps','epsc');

figure(5);clf;
bar([irrhlb_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    jdsvd_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    irlba_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    svdifp_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num10.eps','epsc');

figure(6);clf;
bar([irrhlb_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    jdsvd_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    irlba_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    svdifp_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num1.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num1.eps','epsc');

figure(7);clf;
bar([irrhlb_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    jdsvd_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    irlba_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    svdifp_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num10.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num10.eps','epsc');

figure(8);clf;
bar([phsvds_gdPlusk_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irrhlb_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    jdsvd_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irlba_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    svdifp_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num1.eps','epsc');

figure(9);clf;
bar([phsvds_gdPlusk_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irrhlb_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    jdsvd_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irlba_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    svdifp_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num10.eps','epsc');

figure(10);clf;
bar([phsvds_gdPlusk_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irrhlb_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    jdsvd_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irlba_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    svdifp_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num1.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num1.eps','epsc');

figure(11);clf;
bar([phsvds_gdPlusk_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irrhlb_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    jdsvd_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irlba_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    svdifp_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num10.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num10.eps','epsc');


%------------------------------------------------------------------
% 1 and 10 Smallest singular values Table 6 and 7 for rectangular matrix
% rows = 1, 10 numsvds
Names = {'lpbn12','ch','plddb','deter4','lpganges','well1850'}';
phsvds_1stStage_1e_8 = [ 16581 10408 2513 235 233 519;
                              36420 36820 3355 4240 1036 956
                              12.2  19.3  2.4  0.2  0.2  0.4
                              26.9  43.0  3.3  4.3  0.9  0.7];                            
jdsvd_1e_8 = [ 69576 74592 11100 760 771 1563;
               0     0     55100 0   0   85053
               94.2  139.1 16.2  1.5 0.7 3.3
               0     0     100.4 0   0   73.3];
svdifp_1e_8 = [18653 15843 6097 330 403 1352 ; 
               0     0     40019 28303 9213 7279 
               34.9  60.9  18.2  1.4   0.5  1.4
               0     0     125.8 132.3 10.1 7.2];
irrhlb_1e_8 = [ 0 0 23161 500 345 872;   
                0 0 14907   0 2851 827
                0 0 290.4 6.6 3.4  8.7
                0 0 210.2   0 34.7 10.0];           
irlba_1e_8 = [0 21700 31684 292 260 1060 ; 
              0     0 8617 42038 890 788 
              0 22.4  21.1 0.4   0.2 0.5
              0     0 7.4  44.3  0.5 0.4];             

phsvds_gdPlusk_1e_14 = [ 25549 24937 3594 455 546 637;
                              0     0     14591 9644 2044 1846
                              25    42.5  3.8   0.6  0.5  0.4
                              0     0     23.3  9.7  1.4  1.0];
phsvds_jdqmr_1e_14 = [ 20564 16606 3355 448 512 638;
                            68111 74120 7633 9437 1976 1839
                            14.5  15    2.6  0.4  0.3  0.4
                            47.8  67.5  5.6  8.3  1.1  1.0];                           
jdsvd_1e_14 = [ 89420 0 72964 9351 1002 1838;
                0     0     0    0    0    0
                113.7 0  99.9 18.3  0.9 1.9    
                0     0     0    0    0    0]; 
svdifp_1e_14 = [34769 20993 12995 514 697 2306 ; 
                0     0     92668 74899 17584 13327 
                68.2  80    38.7  2.4   0.8   2.3
                0     0     288.2 330.4 20.0  12.6];                    
irrhlb_1e_14 = [ 0 0 32957 1213 500 1368;
                 0 0 17811    0 4435 1069
                 0 0 418.8 17.0 5.1  13.8
                 0 0 248.8    0 53.5 12.3];     
irlba_1e_14 = [    0  52484 63236 548 356 1700 ; 
                   0      0 11913 66861 1372 1014 
                   0   43.1  39.3  0.5  0.2  0.7
                   0   0     8.7  57.5  0.6  0.4];               

figure(12);clf;
bar([irrhlb_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    jdsvd_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    irlba_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    svdifp_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num1.eps','epsc');

figure(13);clf;
bar([irrhlb_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    jdsvd_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    irlba_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    svdifp_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num10.eps','epsc');

figure(14);clf;
bar([irrhlb_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    jdsvd_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    irlba_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    svdifp_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num1.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num1.eps','epsc');

figure(15);clf;
bar([irrhlb_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    jdsvd_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    irlba_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    svdifp_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num10.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num10.eps','epsc');

figure(16);clf;
bar([phsvds_gdPlusk_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irrhlb_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    jdsvd_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irlba_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    svdifp_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num1.eps','epsc');

figure(17);clf;
bar([phsvds_gdPlusk_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irrhlb_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    jdsvd_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irlba_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    svdifp_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num10.eps','epsc');

figure(18);clf;
bar([phsvds_gdPlusk_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irrhlb_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    jdsvd_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irlba_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    svdifp_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num1.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num1.eps','epsc');

figure(19);clf;
bar([phsvds_gdPlusk_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irrhlb_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    jdsvd_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irlba_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    svdifp_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);]');
h = colormap('gray'); f = h([1, 25 38 52 64],:);colormap(f);
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'k:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num10.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num10.eps','epsc');


==> Figures/Fig-x-y/make_graph_ratio.m <==
% %------------------------------------------------------------
% % 1 smallest eigenvalues of 5 big matrices - Time
% Names = {'debr','cage14','thermal2','sls','Rucci1'}';
% phsvds_1e_12=[84 11 506 170 1087];
% svdifp_1e_12 = [0 28 0 0 6464];
% jdsvd_1e_12 = [475 185 535 0 0];
% figure(10);clf;
% bar([phsvds_1e_12;jdsvd_1e_12;svdifp_1e_12;]');
% VertXticks(gca,Names,30,'');
% ylabel('Time','FontSize',18)
% legend('phsvds(jdqmr)','JDSVD','SVDIFP');
% title('Real-world problems for smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'bigmatrix_AllMethods_allmatrices_time.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 1 smallest eigenvalues of 5 big matrices - Matrix-vectors
% Names = {'debr','cage14','thermal2','sls','Rucci1'}';
% phsvds_1e_12=[539 19 419 1779 4832];
% % svdifp_1e_12 = [403* 33 0 408* 4649];
% svdifp_1e_12 = [0 33 0 0 4649];
% jdsvd_1e_12 = [1971 185 309 0 0];
% figure(10);clf;
% bar([phsvds_1e_12;jdsvd_1e_12;svdifp_1e_12;]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(jdqmr)','JDSVD','SVDIFP');
% title('Real-world problems for smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'bigmatrix_AllMethods_allmatrices.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 10 shift and invert smallest eigenvalues of 6 matrices. Talbe 5.
% Names = {'fidap4','jagmesh8','lshp3025','deter4','plddb','lpbnl2'}';
% svds = [73 61 65 0 0 0];
% phsvds_C = [31 26 35 167 47 35];
% svdifp =[380 316 400 1177 418 432];
% figure(1);clf;
% bar([phsvds_C;svds;svdifp]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(C^{-1})','MATLAB svds(B^{-1})','svdifp(C^{-1})');
% title('Shift and Invert technique for 10 smallest','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'ShiftInvert_AllMethods_allmatrices.eps','epsc');
% clear 
% 
% %------------------------------------------------------------
% % 10 Smallest singular values with a good preconditioiner. square matrix 
% % use data from ILU, while rectangular matrix use data from RIF
% Names = {'fidap4', 'jagmesh8', 'lshp3025','deter4','plddb','lpbnl2'}';
% phsvds_1stStage_1e_8=[117 91 122 405 52 74];
% jdsvd_1e_8 = [342 287 364 0 0 0];
% svdifp_1e_8 = [691 561 1187 2278 390 453];
% phsvds_gdPlusk_1e_14=[210 163 209 769 152 192];
% phsvds_jdqmr_1e_14=[251 215 265 877 247 242];
% jdsvd_1e_14 = [573 408 606 0 0 0];
% svdifp_1e_14 = [1152 981 1897 3705 748 862];
% 
% figure(2);clf;
% bar([phsvds_1stStage_1e_8;jdsvd_1e_8;svdifp_1e_8]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds', 'JDSVD','SVDIFP');
% title('10 smallest with P = ilutp(1e-3) or RIF(1e-3), tol = 1e-8','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'Precond_AllMethods_allmatrices_1e_8.eps','epsc');
% 
% figure(3);clf;
% bar([phsvds_gdPlusk_1e_14;phsvds_jdqmr_1e_14;jdsvd_1e_14;svdifp_1e_14]');
% VertXticks(gca,Names,30,'');
% ylabel('Number of Matrix-Vectors','FontSize',18)
% legend('phsvds(gd+k)', 'phsvds(jdqmr)','JDSVD','SVDIFP');
% title('10 smallest with P = ilutp(1e-3) or RIF(1e-3), tol = 1e-14','FontSize',18);
% set(gca,'FontSize',18);
% saveas(gcf,'Precond_AllMethods_allmatrices_1e_14.eps','epsc');
% clear

% ------------------------------------------------------------------
% 1 and 10 Smallest singular values Table 4 and 5 for square matrix
% rows = 1, 10 numsvds
Names = {'lshp3025','wang3','jagmesh8','fidap4','dw2048','pde2961'}';
phsvds_1stStage_1e_8 = [ 11312 6579 5472 4750 1766 2165;
                              19755 19445 8861 10087 3912 4894
                              10.4  40.1  2.9  3.2   1.2  1.8
                              18.7  154.2 4.8  6.8   2.8  2.9];                            
jdsvd_1e_8 = [ 37225 11353 12343 4379 3940 4269;
               86780 0     21209 20934 11683 14906
               40.9  83.8  8.2   3.8   3.1   4.8
               115.6 0     14.7  19.7  10.4  20.8];
svdifp_1e_8 = [27413 14063 20223 11572 2520 3433 ; 
               0     0     0     97653 28996 39143 
               73.0  228.1 16.3  13.3  2.7   7.9 
               18.7  154.2 4.8   6.8   2.8   4.2];
irrhlb_1e_8 = [ 46845 19689 30105 8839 3228 3755;   
                0     16975 52043 12025 3445 4809
                565.8 632.1 317.7 97.9 35.1 44.6
                0     537   608.1 147.6 43.8 63.5];               
irlba_1e_8 =  [ 0      0   0     47332 7684 12292 ; 
                52490  0   43798 38946 5482 8786 
                0      0   0     20.3  3.3  8.7
                0      250.7 15.1 18.4 3.3  6.8];  
            
phsvds_gdPlusk_1e_14 = [ 15674 9160 7080 6018 2421 2986;
                              39852 37898 17344 19805 8069 9337
                              19.3  74.8  5.0   5.4   1.9  2.7
                              42.4  480.7 10.8  16.2  7.9  12.1];
phsvds_jdqmr_1e_14 = [ 15922 8957 7043 9128 2374 2925;
                            39591 33995 17233 19433 8014 9333
                            13.9  65.5  3.6 3.9  1.6   3.0  
                            32.7  245.1 8.8 13.2 6.0  8.6];
jdsvd_1e_14 = [ 42835 16457 13608 6436 5061 6106;
                0     91290 29613 25125 20351 24498
                53.1  105.4 9.6   5.9   4.5   7.6
                0     871.9 21.0  24.5  20.5  29.6];                          
svdifp_1e_14 = [0 36675 0 21325 5241 5992 ; 
                0 0     0 0     53315 73847 
                0 916.6 0 24.8  5.6   14.0
                0 0     0 0     63.4  192.5]; 
irrhlb_1e_14 = [ 57912 27470 43869 14078 4561 6328;
                 0     43309 55673 17393 4589 6371
                 693   1003  466.5 155.4 50.9 75.5
                 0     1679.4 879.4 214.2 58.6 86.8];            
irlba_1e_14 = [    0  0     0 96868 7684 21700 ; 
                   0  0 59595 56026 7796 12497 
                   0  0     0 51.4  3.3  15.3
                   0  0  27.4 34.7  4.8  12];                                         

figure(4);clf;
bar([irrhlb_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    jdsvd_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    irlba_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    svdifp_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
%breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num1.eps','epsc');

figure(5);clf;
bar([irrhlb_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    jdsvd_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    irlba_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    svdifp_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_8_num10.eps','epsc');

figure(6);clf;
bar([irrhlb_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    jdsvd_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    irlba_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    svdifp_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num1.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num1.eps','epsc');

figure(7);clf;
bar([irrhlb_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    jdsvd_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    irlba_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    svdifp_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num10.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_8_num10.eps','epsc');

figure(8);clf;
bar([phsvds_gdPlusk_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irrhlb_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    jdsvd_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irlba_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    svdifp_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num1.eps','epsc');

figure(9);clf;
bar([phsvds_gdPlusk_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irrhlb_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    jdsvd_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irlba_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    svdifp_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_square_1e_14_num10.eps','epsc');

figure(10);clf;
bar([phsvds_gdPlusk_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irrhlb_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    jdsvd_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irlba_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    svdifp_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num1.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num1.eps','epsc');

figure(11);clf;
bar([phsvds_gdPlusk_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irrhlb_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    jdsvd_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irlba_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    svdifp_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num10.fig');
saveas(gcf,'AllMethods_timeRatio_square_1e_14_num10.eps','epsc');


%------------------------------------------------------------------
% 1 and 10 Smallest singular values Table 6 and 7 for rectangular matrix
% rows = 1, 10 numsvds
Names = {'lpbn12','ch','plddb','deter4','lpganges','well1850'}';
phsvds_1stStage_1e_8 = [ 16581 10408 2513 235 233 519;
                              36420 36820 3355 4240 1036 956
                              12.2  19.3  2.4  0.2  0.2  0.4
                              26.9  43.0  3.3  4.3  0.9  0.7];                            
jdsvd_1e_8 = [ 69576 74592 11100 760 771 1563;
               0     0     55100 0   0   85053
               94.2  139.1 16.2  1.5 0.7 3.3
               0     0     100.4 0   0   73.3];
svdifp_1e_8 = [18653 15843 6097 330 403 1352 ; 
               0     0     40019 28303 9213 7279 
               34.9  60.9  18.2  1.4   0.5  1.4
               0     0     125.8 132.3 10.1 7.2];
irrhlb_1e_8 = [ 0 0 23161 500 345 872;   
                0 0 14907   0 2851 827
                0 0 290.4 6.6 3.4  8.7
                0 0 210.2   0 34.7 10.0];           
irlba_1e_8 = [0 21700 31684 292 260 1060 ; 
              0     0 8617 42038 890 788 
              0 22.4  21.1 0.4   0.2 0.5
              0     0 7.4  44.3  0.5 0.4];             

phsvds_gdPlusk_1e_14 = [ 25549 24937 3594 455 546 637;
                              0     0     14591 9644 2044 1846
                              25    42.5  3.8   0.6  0.5  0.4
                              0     0     23.3  9.7  1.4  1.0];
phsvds_jdqmr_1e_14 = [ 20564 16606 3355 448 512 638;
                            68111 74120 7633 9437 1976 1839
                            14.5  15    2.6  0.4  0.3  0.4
                            47.8  67.5  5.6  8.3  1.1  1.0];                           
jdsvd_1e_14 = [ 89420 0 72964 9351 1002 1838;
                0     0     0    0    0    0
                113.7 0  99.9 18.3  0.9 1.9    
                0     0     0    0    0    0]; 
svdifp_1e_14 = [34769 20993 12995 514 697 2306 ; 
                0     0     92668 74899 17584 13327 
                68.2  80    38.7  2.4   0.8   2.3
                0     0     288.2 330.4 20.0  12.6];                    
irrhlb_1e_14 = [ 0 0 32957 1213 500 1368;
                 0 0 17811    0 4435 1069
                 0 0 418.8 17.0 5.1  13.8
                 0 0 248.8    0 53.5 12.3];     
irlba_1e_14 = [    0  52484 63236 548 356 1700 ; 
                   0      0 11913 66861 1372 1014 
                   0   43.1  39.3  0.5  0.2  0.7
                   0   0     8.7  57.5  0.6  0.4];               

figure(12);clf;
bar([irrhlb_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    jdsvd_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    irlba_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);...
    svdifp_1e_8(1,:)./phsvds_1stStage_1e_8(1,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num1.eps','epsc');

figure(13);clf;
bar([irrhlb_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    jdsvd_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    irlba_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);...
    svdifp_1e_8(2,:)./phsvds_1stStage_1e_8(2,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_8_num10.eps','epsc');

figure(14);clf;
bar([irrhlb_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    jdsvd_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    irlba_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);...
    svdifp_1e_8(3,:)./phsvds_1stStage_1e_8(3,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num1.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num1.eps','epsc');

figure(15);clf;
bar([irrhlb_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    jdsvd_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    irlba_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);...
    svdifp_1e_8(4,:)./phsvds_1stStage_1e_8(4,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds','FontSize',18)
legend('IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-8','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num10.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_8_num10.eps','epsc');

figure(16);clf;
bar([phsvds_gdPlusk_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irrhlb_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    jdsvd_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    irlba_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);...
    svdifp_1e_14(1,:)./phsvds_jdqmr_1e_14(1,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num1.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num1.eps','epsc');

figure(17);clf;
bar([phsvds_gdPlusk_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irrhlb_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    jdsvd_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    irlba_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);...
    svdifp_1e_14(2,:)./phsvds_jdqmr_1e_14(2,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Matvec ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num10.fig');
saveas(gcf,'AllMethods_matvecRatio_rectangular_1e_14_num10.eps','epsc');

figure(18);clf;
bar([phsvds_gdPlusk_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irrhlb_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    jdsvd_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    irlba_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);...
    svdifp_1e_14(3,:)./phsvds_jdqmr_1e_14(3,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('1 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num1.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num1.eps','epsc');

figure(19);clf;
bar([phsvds_gdPlusk_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irrhlb_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    jdsvd_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    irlba_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);...
    svdifp_1e_14(4,:)./phsvds_jdqmr_1e_14(4,:);]');
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,Names,30,'');
ylabel('Time ratio over phsvds(jdqmr)','FontSize',18)
legend('phsvds(gd+k)','IRRHLB', 'JDSVD', 'IRLBA', 'SVDIFP','Location','northwest');
title('10 smallest w/o preconditioning, tol = 1e-14','FontSize',18);
set(gca,'FontSize',18);
ylim([0 10])
% breakyaxis([6 9]);
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num10.fig');
saveas(gcf,'AllMethods_timeRatio_rectangular_1e_14_num10.eps','epsc');


==> Figures/Fig-x-y/makeplot.m <==
% This MATLAB script is used to process the experimental results when
% comparing PRIMME_SVDS with other SVD methods in SLEPc and PROPACK on
% distributed memory and shared memory systems. 

%***********************************************************************
% Expt 2: New results. Compare primme_svds with propack for seeking 5
% largest with tol=1e-6 using 12 threads.
mt_largest_eps6_n1_mats = ...
    {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls', 'cont1\_l'}';
mt_largest_eps6_n1_methods = {'PHSVDS(JDQMR)','PHSVDS(GD+k)', 'PROPACK'};
mt_largest_eps6_n1 = [
872 532.9; % cage15, P(GD+K)
1238 499.9; % cage15, P(JDQMR)
1640 741.7; % cage15, PROPACK
1824 233.3; % atmosmodl, P(GD+K)
2514 184.6; % atmosmodl, P(JDQMR)
15308 1429.2; % atmosmodl, PROPACK
206 8.2; % Rucci1, P(GD+K)
426 11.2; % Rucci1, P(JDQMR)
348 28.0; % Rucci1, PROPACK
52 6.6; % LargeRegFile, P(GD+K)
108 7.5; % LargeRegFile, P(JDQMR)
144 24.8; % LargeRegFile, PROPACK
50 3.3; % sls, P(GD+K)
154 5.4; % sls, P(JDQMR)
144 11.9; % sls, PROPACK 
1292 217.8; % cont1\_l, P(GD+K)
2990 210.8; % cont1\_l, P(JDQMR)
0 0; % cont1\_l, PROPACK
];

h2 = figure(2);clf;
b = bar([mt_largest_eps6_n1(2:3:length(mt_largest_eps6_n1),2)./...
    mt_largest_eps6_n1(2:3:length(mt_largest_eps6_n1),2)...
    mt_largest_eps6_n1(1:3:length(mt_largest_eps6_n1),2)./...
    mt_largest_eps6_n1(2:3:length(mt_largest_eps6_n1),2)...
    mt_largest_eps6_n1(3:3:length(mt_largest_eps6_n1),2)./...
    mt_largest_eps6_n1(2:3:length(mt_largest_eps6_n1),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
set(gca,'YScale','log')
ylim([0.1 10])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_largest_eps6_n1_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_largest_eps6_n1_methods{:},'Location','northeast');
title('5 largest w/o preconditioning, tol = 1e-6','FontSize',18);
set(gca,'FontSize',18); 
saveas(h2,'comp_LA5_tol6_thread12_NoPrec_runtime','fig');
saveas(h2,'comp_LA5_tol6_thread12_NoPrec_runtime','epsc');

%***********************************************************************
% Expt 3: new results. Compare primme_svds with propack for seeking 5
% smallest with tol=1e-6 using 12 threads.
mt_smallest_eps6_n1_mats = ...
        {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls'}';
mt_smallest_eps6_n1_methods = {'PHSVDS(JDQMR)','PHSVDS(GD+k)', 'PROPACK'};
mt_smallest_eps6_n1 = [
1054 652.7; % cage15, P(GD+K)
1428 600.3; % cage15, P(JDQMR)
1368 659.3; % cage15, PROPACK
64082 8603.8; % atmosmodl, P(GD+K)
69292 5548.4; % atmosmodl, P(JDQMR)
0 0; % atmosmodl, PROPACK
86072 2290.5; % Rucci1, P(GD+K)
103762 2394.1; % Rucci1, P(JDQMR)
0 0; % Rucci1, PROPACK
16464 1168.4; % LargeRegFile, P(GD+K)
14434 530.8; % LargeRegFile, P(JDQMR)
0 0; % LargeRegFile, PROPACK
20134 500.9; % sls, P(GD+K)
18122 390.5; % sls, P(JDQMR)
0 0; % sls, PROPACK
];

h3 = figure(3);clf;
b = bar([mt_smallest_eps6_n1(2:3:length(mt_smallest_eps6_n1),2)./...
    mt_smallest_eps6_n1(2:3:length(mt_smallest_eps6_n1),2)...
    mt_smallest_eps6_n1(1:3:length(mt_smallest_eps6_n1),2)./...
    mt_smallest_eps6_n1(2:3:length(mt_smallest_eps6_n1),2)...
    mt_smallest_eps6_n1(3:3:length(mt_smallest_eps6_n1),2)./...
    mt_smallest_eps6_n1(2:3:length(mt_smallest_eps6_n1),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
set(gca,'YScale','log')
ylim([0.1 10])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_smallest_eps6_n1_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_smallest_eps6_n1_methods{:},'Location','northwest');
title('5 smallest w/o preconditioning, tol = 1e-6','FontSize',18);
set(gca,'FontSize',18);
saveas(h3,'comp_SA5_tol12_thread12_NoPrec_runtime','fig');
saveas(h3,'comp_SA5_tol12_thread12_NoPrec_runtime','epsc');

%***********************************************************************
% Expt 4: new results. Compare primme_svds with slpec LBD for seeking 5
% largest with tol=1e-6 using 48 MPI processes.
mt_largest_eps6_n4_mats = ...
    {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls', 'cont1\_l'}';
mt_largest_eps6_n4_methods = {'PHSVDS(JDQMR)', 'PHSVDS(GD+k)', 'SLEPc LBD'};
mt_largest_eps6_n4 = [
853 67.610956 ; % cage15.mtx largest 1e-06 5 48 primme GD+knoprecond 853 67.610956 45.59 results/primmenoprel_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1165 72.619380 ; % cage15.mtx largest 1e-06 5 48 primme JDQMRnoprecond 1165 72.619380 61.906 results/primmenoprel_v211_cage15_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
744 48.808203 ; % results/testl_cage15_trlanczos_10_0_1e-6_5_0.o
1611 21.001534 ; % atmosmodl.mtx largest 1e-06 5 48 primme GD+knoprecond 1611 21.001534 9.9936 results/primmenoprel_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1991 16.447303 ; % atmosmodl.mtx largest 1e-06 5 48 primme JDQMRnoprecond 1991 16.447303 12.8627 results/primmenoprel_v211_atmosmodl_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
2264 26.039818 ; % results/testl_atmosmodl_trlanczos_10_0_1e-6_5_0.o
213 0.992107 ; % Rt.mtx largest 1e-06 5 48 primme GD+knoprecond 213 0.992107 0.78689 results/primmenoprel_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
367 1.598795 ; % Rt.mtx largest 1e-06 5 48 primme JDQMRnoprecond 367 1.598795 1.31763 results/primmenoprel_v211_Rt_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
184 1.468365 ; % results/testl_Rt_trlanczos_10_0_1e-6_5_0.o
57 0.472164 ; % LargeRegFile.mtx largest 1e-06 5 48 primme GD+knoprecond 57 0.472164 0.29872 results/primmenoprel_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
129 0.915694 ; % LargeRegFile.mtx largest 1e-06 5 48 primme JDQMRnoprecond 129 0.915694 0.67615 results/primmenoprel_v211_LargeRegFile_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
84 1.302425 ; % results/testl_LargeRegFile_trlanczos_10_0_1e-6_5_0.o
61 0.297665 ; % sls.mtx largest 1e-06 5 48 primme GD+knoprecond 61 0.297665 0.26166 results/primmenoprel_v211_sls_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
135 0.646884 ; % sls.mtx largest 1e-06 5 48 primme JDQMRnoprecond 135 0.646884 0.56489 results/primmenoprel_v211_sls_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
78 1.283172 ; % sls.mtx largest 1e-06 5 48 slepc trlanczos 78 1.283172 1.2399e+00 results/testl_sls_trlanczos_10_0_1e-6_5_0.o
1477 22.934360 ; % cont1_l.mtx largest 1e-06 5 48 primme GD+knoprecond 1477 22.934360 10.2106 results/primmenoprel_v211_cont1_l_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1931 18.379823 ; % cont1_l.mtx largest 1e-06 5 48 primme JDQMRnoprecond 1931 18.379823 13.6051 results/primmenoprel_v211_cont1_l_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
12408 201.407638 ; % results/testl_cont1_l_trlanczos_10_0_1e-6_5_0.o
];

h4 = figure(4);clf;
b = bar([mt_largest_eps6_n4(2:3:length(mt_largest_eps6_n4),2)./...
    mt_largest_eps6_n4(2:3:length(mt_largest_eps6_n4),2)...
    mt_largest_eps6_n4(1:3:length(mt_largest_eps6_n4),2)./...
    mt_largest_eps6_n4(2:3:length(mt_largest_eps6_n4),2)...
    mt_largest_eps6_n4(3:3:length(mt_largest_eps6_n4),2)./...
    mt_largest_eps6_n4(2:3:length(mt_largest_eps6_n4),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
set(gca,'YScale','log')
ylim([0.1 10])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_largest_eps6_n4_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_largest_eps6_n4_methods{:},'Location','northwest');
title('5 largest w/o preconditioning, tol = 1e-6','FontSize',18);
set(gca,'FontSize',18);
saveas(h4,'comp_LA5_tol6_MPI48_NoPrec_runtime','fig');
saveas(h4,'comp_LA5_tol6_MPI48_NoPrec_runtime','epsc');

%***********************************************************************
% Expt 5: new results. Compare primme_svds with slpec LBD for seeking 5
% largest with tol=1e-12 using 48 MPI processes.
mt_largest_eps12_n4_mats = ...
    {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls', 'cont1\_l'}';
mt_largest_eps12_n4_methods = {'PHSVDS(JDQMR)', 'PHSVDS(GD+k)', 'SLEPc LBD'};
mt_largest_eps12_n4 = [
2123 168.585685 ; % cage15.mtx largest 1e-12 5 48 primme GD+knoprecond 2123 168.585685 113.278 results/primmenoprel_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
2751 170.928671 ; % cage15.mtx largest 1e-12 5 48 primme JDQMRnoprecond 2751 170.928671 146.197 results/primmenoprel_v211_cage15_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
1272 94.246919 ; % results/testl_cage15_trlanczos_10_0_1e-12_5_0.o
4983 65.250844 ; % atmosmodl.mtx largest 1e-12 5 48 primme GD+knoprecond 4983 65.250844 31.088 results/primmenoprel_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
7025 57.351919 ; % atmosmodl.mtx largest 1e-12 5 48 primme JDQMRnoprecond 7025 57.351919 45.35 results/primmenoprel_v211_atmosmodl_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
8824 107.754142 ; % results/testl_atmosmodl_trlanczos_10_0_1e-12_5_0.o
469 2.161739 ; % Rt.mtx largest 1e-12 5 48 primme GD+knoprecond 469 2.161739 1.69911 results/primmenoprel_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
763 3.310193 ; % Rt.mtx largest 1e-12 5 48 primme JDQMRnoprecond 763 3.310193 2.724 results/primmenoprel_v211_Rt_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
264 2.156207 ; % results/testl_Rt_trlanczos_10_0_1e-12_5_0.o
115 1.011289 ; % LargeRegFile.mtx largest 1e-12 5 48 primme GD+knoprecond 115 1.011289 0.60288 results/primmenoprel_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
267 1.874588 ; % LargeRegFile.mtx largest 1e-12 5 48 primme JDQMRnoprecond 267 1.874588 1.38927 results/primmenoprel_v211_LargeRegFile_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
98 1.664201 ; % results/testl_LargeRegFile_trlanczos_10_0_1e-12_5_0.o
121 0.598096 ; % sls.mtx largest 1e-12 5 48 primme GD+knoprecond 121 0.598096 0.51216 results/primmenoprel_v211_sls_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
263 1.263243 ; % sls.mtx largest 1e-12 5 48 primme JDQMRnoprecond 263 1.263243 1.0855 results/primmenoprel_v211_sls_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
88 1.373466 ; % sls.mtx largest 1e-12 5 48 slepc trlanczos 88 1.373466 1.1426e+00 results/testl_sls_trlanczos_10_0_1e-12_5_0.o
13581 215.192818 ; % cont1_l.mtx largest 1e-12 5 48 primme GD+knoprecond 13581 215.192818 93.511 results/primmenoprel_v211_cont1_l_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
11953 109.377610 ; % cont1_l.mtx largest 1e-12 5 48 primme JDQMRnoprecond 11953 109.377610 83.809 results/primmenoprel_v211_cont1_l_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
35864 654.622250 ; % results/testl_cont1_l_trlanczos_10_0_1e-12_5_0.o
];


h5 = figure(5);clf;
b = bar([mt_largest_eps12_n4(2:3:length(mt_largest_eps12_n4),2)./...
    mt_largest_eps12_n4(2:3:length(mt_largest_eps12_n4),2)...
    mt_largest_eps12_n4(1:3:length(mt_largest_eps12_n4),2)./...
    mt_largest_eps12_n4(2:3:length(mt_largest_eps12_n4),2)...
    mt_largest_eps12_n4(3:3:length(mt_largest_eps12_n4),2)./...
    mt_largest_eps12_n4(2:3:length(mt_largest_eps12_n4),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
set(gca,'YScale','log')
ylim([0.1 10])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_largest_eps12_n4_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_largest_eps12_n4_methods{:},'Location','northwest');
title('5 largest w/o preconditioning, tol = 1e-12','FontSize',18);
set(gca,'FontSize',18);
saveas(h5,'comp_LA5_tol12_MPI48_NoPrec_runtime','fig');
saveas(h5,'comp_LA5_tol12_MPI48_NoPrec_runtime','epsc');

%**********************************************************************
% Expt 6: new results. Compare primme_svds with slpec LBD for seeking 5
% smallest with tol=1e-6 using 48 MPI processes.
mt_smallest_eps6_n4_mats = ...
    {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls'}';
mt_smallest_eps6_n4_methods = {'PHSVDS(JDQMR)',...
    'PHSVDS(GD+k)', 'SLEPc LBD', 'PHSVDS(GD+k)+Prec_{ }'};
mt_smallest_eps6_n4 = [
1035 81.946654 ; % cage15.mtx smallest 1e-06 5 48 primme GD+knoprecond 1035 81.946654 55.128 results/primmenopres_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
1353 62.710962 ; % cage15.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 1353 62.710962 53.41 results/primmenopres_v211_cage15_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
874 92.469660 ; % cage15.mtx smallest 1e-06 5 48 slepc trlanczos 874 92.469660 4.4941e+01 results/test_cage15_trlanczos_15_0_1e-6_5_0.o
63579 830.321678 ; % atmosmodl.mtx smallest 1e-06 5 48 primme GD+knoprecond 63579 830.321678 391.99 results/primmenopres_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
58987 474.442920 ; % atmosmodl.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 58987 474.442920 382.09 results/primmenopres_v211_atmosmodl_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
21104 392.295806 ; % atmosmodl.mtx smallest 1e-06 5 48 slepc trlanczos 21104 392.295806 1.2220e+02 results/test_atmosmodl_trlanczos_15_0_1e-6_5_0.o
84767 391.978990 ; % Rt.mtx smallest 1e-06 5 48 primme GD+knoprecond 84767 391.978990 308.25 results/primmenopres_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
84251 270.228661 ; % Rt.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 84251 270.228661 225.09 results/primmenopres_v211_Rt_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
1118532 14914.221352 ; % Rt.mtx smallest 1e-06 5 48 slepc trlanczos 1118532 14914.221352 5.7419e+03 results/test_Rt_trlanczos_15_0_1e-6_5_0.o
16613 151.333089 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme GD+knoprecond 16613 151.333089 86.153 results/primmenopres_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
11731 56.673819 ; % LargeRegFile.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 11731 56.673819 44.915 results/primmenopres_v211_LargeRegFile_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
15056 411.225022 ; % LargeRegFile.mtx smallest 1e-06 5 48 slepc trlanczos 15056 411.225022 2.2682e+02 results/test_LargeRegFile_trlanczos_15_0_1e-6_5_0.o
19763 97.655080 ; % sls.mtx smallest 1e-06 5 48 primme GD+knoprecond 19763 97.655080 80.321 results/primmenopres_v211_sls_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
17333 62.310967 ; % sls.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 17333 62.310967 53.445 results/primmenopres_v211_sls_DEFAULT_MIN_TIME_0_0_1e-6_5_0_4.o
100956 3568.626318 ; % sls.mtx smallest 1e-06 5 48 slepc trlanczos 100956 3568.626318 1.9306e+03 results/test_sls_trlanczos_15_0_1e-6_5_0.o
%516681 7999.932109 ; % cont1_l.mtx smallest 1e-06 5 48 primme GD+knoprecond 516681 7999.932109 3559.6 results/primmenopres_v211_cont1_l_DEFAULT_MIN_MATVECS_0_0_1e-6_5_0_4.o
% 947467 8630.016303 ; % cont1_l.mtx smallest 1e-06 5 48 primme JDQMRnoprecond 947467 8630.016303 6675.4 results/primmenopres__cont1_l_JDQMR_0_0_1e-6_5_0_4.o
% 0 0;
];
mt_smallest_eps6_n4_pre = [
317 43.934772; % cage15 
195 65.055113; % atmosmodl
11925 98.451723; % Rucci1
343 3.632067; % LargeRegFile
2307 12.003132; % sls
];

h6 = figure(6);clf;
b = bar([mt_smallest_eps6_n4(2:3:length(mt_smallest_eps6_n4),2)./...
    mt_smallest_eps6_n4(2:3:length(mt_smallest_eps6_n4),2)...
    mt_smallest_eps6_n4(1:3:length(mt_smallest_eps6_n4),2)./...
    mt_smallest_eps6_n4(2:3:length(mt_smallest_eps6_n4),2)...
    mt_smallest_eps6_n4(3:3:length(mt_smallest_eps6_n4),2)./...
    mt_smallest_eps6_n4(2:3:length(mt_smallest_eps6_n4),2)...
    mt_smallest_eps6_n4_pre(:,2)./...
    mt_smallest_eps6_n4(2:3:length(mt_smallest_eps6_n4),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
b(4).FaceColor = 'r';
set(gca,'YScale','log')
ylim([0.01 100])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_smallest_eps6_n4_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_smallest_eps6_n4_methods{:},'Location','northwest');
title('5 smallest w & w/o preconditioning, tol = 1e-6','FontSize',18);
set(gca,'FontSize',18); 
saveas(h6,'comp_SA5_tol6_MPI48_NoPrec_runtime','fig');
saveas(h6,'comp_SA5_tol6_MPI48_NoPrec_runtime','epsc');

%***********************************************************************
% Expt 7: new results. Compare primme_svds with slpec LBD for seeking 5
% smallest with tol=1e-12 using 48 MPI processes.
mt_smallest_eps12_n4_mats = ...
    {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls'}';
mt_smallest_eps12_n4_methods = {'PHSVDS(JDQMR)',...
    'PHSVDS(GD+k)', 'SLEPc LBD', 'PHSVDS(GD+k)+Prec_{ }' };
mt_smallest_eps12_n4 = [
2309 183.156706 ; % cage15.mtx smallest 1e-12 5 48 primme GD+knoprecond 2309 183.156706 123.398 results/primmenopres_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
2867 132.067549 ; % cage15.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 2867 132.067549 113.317 results/primmenopres_v211_cage15_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
1124 119.162636 ; % cage15.mtx smallest 1e-12 5 48 slepc trlanczos 1124 119.162636 5.7181e+01 results/test_cage15_trlanczos_15_0_1e-12_5_0.o
260563 3394.217402 ; % atmosmodl.mtx smallest 1e-12 5 48 primme GD+knoprecond 260563 3394.217402 1607.38 results/primmenopres_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
181489 1072.953590 ; % atmosmodl.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 181489 1072.953590 850.01 results/primmenopres_v211_atmosmodl_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
753886 14176.209610 ; % atmosmodl.mtx smallest 1e-12 5 48 slepc trlanczos 753886 14176.209610 4.3685e+03 results/test_atmosmodl_trlanczos_15_0_1e-12_5_0.o
188395 904.982266 ; % Rt.mtx smallest 1e-12 5 48 primme GD+knoprecond 188395 904.982266 695.24 results/primmenopres_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
201979 651.029674 ; % Rt.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 201979 651.029674 542.56 results/primmenopres_v211_Rt_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
1669040 22554.347809 ; % Rt.mtx smallest 1e-12 5 48 slepc trlanczos 1669040 22554.347809 8.5506e+03 results/test_Rt_trlanczos_15_0_1e-12_5_0.o
48195 440.612850 ; % LargeRegFile.mtx smallest 1e-12 5 48 primme GD+knoprecond 48195 440.612850 248.53 results/primmenopres_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
27771 135.841842 ; % LargeRegFile.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 27771 135.841842 106.335 results/primmenopres_v211_LargeRegFile_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
49906 1363.837709 ; % LargeRegFile.mtx smallest 1e-12 5 48 slepc trlanczos 49906 1363.837709 7.5230e+02 results/test_LargeRegFile_trlanczos_15_0_1e-12_5_0.o
72317 356.669112 ; % sls.mtx smallest 1e-12 5 48 primme GD+knoprecond 72317 356.669112 293.84 results/primmenopres_v211_sls_DEFAULT_MIN_MATVECS_0_0_1e-12_5_0_4.o
49659 177.434951 ; % sls.mtx smallest 1e-12 5 48 primme JDQMRnoprecond 49659 177.434951 151.949 results/primmenopres_v211_sls_DEFAULT_MIN_TIME_0_0_1e-12_5_0_4.o
218134 7807.119808 ; % sls.mtx smallest 1e-12 5 48 slepc trlanczos 218134 7807.119808 4.0091e+03 results/test_sls_trlanczos_15_0_1e-12_5_0.o
];
mt_smallest_eps12_n4_pre = [
683 101.448787; % cage15 
2751 902.384908; % atmosmodl
26255 246.060279; % Rucci1
867 10.000194; % LargeRegFile
10317 54.659787; % sls
];


h7 = figure(7);clf;
b = bar([mt_smallest_eps12_n4(2:3:length(mt_smallest_eps12_n4),2)./...
    mt_smallest_eps12_n4(2:3:length(mt_smallest_eps12_n4),2)...
    mt_smallest_eps12_n4(1:3:length(mt_smallest_eps12_n4),2)./...
    mt_smallest_eps12_n4(2:3:length(mt_smallest_eps12_n4),2)...
    mt_smallest_eps12_n4(3:3:length(mt_smallest_eps12_n4),2)./...
    mt_smallest_eps12_n4(2:3:length(mt_smallest_eps12_n4),2)...
    mt_smallest_eps12_n4_pre(:,2)./...
    mt_smallest_eps12_n4(2:3:length(mt_smallest_eps12_n4),2)]);
b(1).FaceColor = 'b';
b(2).FaceColor = 'c';
b(3).FaceColor = 'y';
b(4).FaceColor = 'r';
set(gca,'YScale','log')
ylim([0.01 100])
xlim=get(gca,'xlim');hold on; plot(xlim,[1 1],'r:'); hold off;
set(gca,'YGrid','on')
VertXticks(gca,mt_smallest_eps12_n4_mats,30,'');
ylabel('Time ratio over PHSVDS(JDQMR)','FontSize',18)
legend(mt_smallest_eps12_n4_methods{:},'Location','northwest');
title('5 smallest w & w/o preconditioning, tol = 1e-12','FontSize',18);
set(gca,'FontSize',18); 
saveas(h7,'comp_SA5_tol12_MPI48_NoPrec_runtime','fig');
saveas(h7,'comp_SA5_tol12_MPI48_NoPrec_runtime','epsc');



==> Figures/Fig-x-y1-y2/makeplot.m <==
% This MATLAB script is used to process the experimental results when
% increasing the number of threads.

% Expt 1: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, and 512. Seeking 30 smallest with tol=1e-14 on matrix  
% relat9 dimension 12360060*549336 without preconditioning. 
load StrongScaling_rectangular_SA.txt
NumProcs = StrongScaling_rectangular_SA(:,1);
Time_MPI = StrongScaling_rectangular_SA(:,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
len = length(NumProcs);
h1 = figure(1);
clf
set(gcf,'Position',[1 1 700 460])
[ax,b,p] = plotyy(1:len,Time_MPI,1:len,Speedup_MPI,'bar','plot');
set(b,'FaceColor','r')
p.LineWidth = 2;
set(ax(2),'XLim',[0 len+1])
set(ax(1),'XLim',[0 len+1])
set(ax(1),'YLim',[0 1500])
set(ax(2),'YLim',[8 512]*sqrt(2))
set(ax(2),'YScale','log')
set(ax(1),'XTickLabel',{'16','32','64','128','256','512'})
set(ax(2),'XTickLabel',{''})
set(ax(1),'YTick',[0 500 1000 1500])
set(ax(2),'YTick',[16 32 64 128 256])
line(1:len,[16 32 64 128 256 512],'Parent',ax(2),'LineStyle','--','LineWidth',2)
title('Seeking Smallest without Preconditioning');
xlabel(ax(1),'Number of MPI Processes')
ylabel(ax(1),'Runtime (Second)')
ylabel(ax(2),'Parallel Speedup')
saveas(h1,'StrongScaling_rectangular_SA','fig');
saveas(h1,'StrongScaling_rectangular_SA','epsc');


% Expt 2: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, 512 and 1024. Seeking 30 smallest with tol=1e-14 on matrix  
% cage15 dimension 5154859 with ILU preconditioning. 
load StrongScaling_square_SA_Prec.txt
NumProcs = StrongScaling_square_SA_Prec(:,1);
Time_MPI = StrongScaling_square_SA_Prec(:,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
len = length(NumProcs);
h2 = figure(2);
clf
set(gcf,'Position',[1 1 700 460])
[ax,b,p] = plotyy(1:len,Time_MPI,1:len,Speedup_MPI,'bar','plot');
set(b,'FaceColor','r')
p.LineWidth = 2;
set(ax(2),'XLim',[0 len+1])
set(ax(1),'XLim',[0 len+1])
set(ax(1),'YLim',[0 1500])
set(ax(2),'YLim',[8 1024]*sqrt(2))
set(ax(2),'YScale','log')
set(ax(1),'XTickLabel',{'16','32','64','128','256','512','1024'})
set(ax(2),'XTickLabel',{''})
set(ax(1),'YTick',[0 500 1000 1500])
set(ax(2),'YTick',[16 32 64 128 256 512])
line(1:len,[16 32 64 128 256 512 1024],'Parent',ax(2),'LineStyle','--','LineWidth',2)
title('Seeking Smallest with Preconditioning');
xlabel(ax(1),'Number of MPI Processes')
ylabel(ax(1),'Runtime (Second)')
ylabel(ax(2),'Parallel Speedup')
saveas(h2,'StrongScaling_square_SA_Prec','fig');
saveas(h2,'StrongScaling_square_SA_Prec','epsc');


% Expt 3: strong scaling. Increase the number of Procs are 16, 32, 64,
% 128, 216, and 512. Seeking 60 largest with tol=1e-12 on matrix  
% delaunay_n24 dimension 16777216 without preconditioning. 
load StrongScaling_square_LA.txt
NumProcs = StrongScaling_square_LA(1:6,1);
Time_MPI = StrongScaling_square_LA(1:6,4);
estseqtime = Time_MPI(1)*16;
Speedup_MPI = estseqtime./Time_MPI;
IdealSpeedup = NumProcs;

set(0,'defaultaxesfontsize',18);
len = length(NumProcs);
h3 = figure(3);
clf
set(gcf,'Position',[1 1 700 460])
[ax,b,p] = plotyy(1:len,Time_MPI,1:len,Speedup_MPI,'bar','plot');
set(b,'FaceColor','r')
p.LineWidth = 2;
set(ax(2),'XLim',[0 len+1])
set(ax(1),'XLim',[0 len+1])
set(ax(1),'YLim',[0 2000])
set(ax(2),'YLim',[8 512]*sqrt(2))
set(ax(2),'YScale','log')
set(ax(1),'XTickLabel',{'16','32','64','128','256','512'})
set(ax(2),'XTickLabel',{''})
set(ax(1),'YTick',[0 500 1000 1500 2000])
set(ax(2),'YTick',[16 32 64 128 256 512])
line(1:len,[16 32 64 128 256 512],'Parent',ax(2),'LineStyle','--','LineWidth',2)
title('Seeking Largest without Preconditioning');
xlabel(ax(1),'Number of MPI Processes')
ylabel(ax(1),'Runtime (Second)')
ylabel(ax(2),'Parallel Speedup')
saveas(h3,'StrongScaling_square_LA','fig');
saveas(h3,'StrongScaling_square_LA','epsc');

% Expt 4: weak scaling. Adjust the size of the 3D laplacian matrix from 20,
% 40, 80, 120, 160, 200. The corresponding number of Procs are 1, 8, 64,
% 216, 512 and 1000. Seeking 100 largest with tol=1e-12 without preconditioning.
load WeakScaling_laplace_LA.txt
NumProcs = WeakScaling_laplace_LA(:,1);
numIters = WeakScaling_laplace_LA(:,2);
numMatVecs = WeakScaling_laplace_LA(:,3);
Time_MPI = WeakScaling_laplace_LA(:,4);
normal_time_MPI=zeros(length(NumProcs),1);
for i=1:length(NumProcs)
    normal_time_MPI(i) = Time_MPI(i)./numIters(i);
end
Efficiency_MPI = normal_time_MPI(1)./normal_time_MPI;

set(0,'defaultaxesfontsize',18);
len = length(NumProcs);
h4 = figure(4);
clf
set(gcf,'Position',[1 1 700 460])
[ax,b,p] = plotyy(1:len,normal_time_MPI,1:len,Efficiency_MPI,'bar','plot');
set(b,'FaceColor','r')
p.LineWidth = 2;
set(ax(2),'XLim',[0 len+1])
set(ax(1),'XLim',[0 len+1])
set(ax(1),'YLim',[0 0.02])
set(ax(2),'YLim',[0 1])
set(ax(1),'XTickLabel',{'64','125','216','343','512','729','1000'})
set(ax(2),'XTickLabel',{''})
set(ax(2),'YTick',[0 0.005 0.01 0.015 0.02])
set(ax(2),'YTick',[0 0.25 0.5 0.75 1])
title('Seeking Largest without Preconditioning');
xlabel(ax(1),'Number of MPI Processes')
ylabel(ax(1),'Runtime (Second)')
ylabel(ax(2),'Parallel Efficiency')
saveas(h4,'WeakScaling_laplace_LA','fig');
saveas(h4,'WeakScaling_laplace_LA','epsc');

% Expt 5: compare primme_svds with other krylov methods in SLEPc 
NumProcs = [12 24 48 96];
primme_svds = [1301 743 590 294; 79 46 23 11];
crossjd = [2532 1082 756 623; 0 0 0 0];
crossgd = [0 0 0 0;224 104 56 29];
crosstrlanczos = [43649*2 43649 24913 14035; 224 118 61 30];
crosskry = [10747*2 10747 6978 4328; 164 88 46 23];
speedup_primme_svds = crosstrlanczos./primme_svds;
speedup_crossjd = crosstrlanczos./crossjd;
speedup_crossgd = crosstrlanczos./crossgd;
speedup_crosskry = crosstrlanczos./crosskry;
speedup_crosstrlanczos = crosstrlanczos./crosstrlanczos;

set(0,'defaultaxesfontsize',18);
h9 = figure(9);
loglog(NumProcs,speedup_primme_svds(1,:),'ro-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,speedup_crossjd(1,:),'bs-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosskry(1,:),'g<-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosstrlanczos(1,:),'y>-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([0 100])
ylim([0 100])
title('Seeking Smallest without Preconditioning');
legend('PRIMME\_SVDS','JD on C', 'KS on C', 'TRLBD','Location','NorthEast');
xlabel('Number of MPI Processes')
ylabel('Speedup Over TRLBD')
saveas(h9,'StrongScaling_SA_comp','fig');
saveas(h9,'StrongScaling_SA_comp','epsc');

set(0,'defaultaxesfontsize',18);
h10 = figure(10);
loglog(NumProcs,speedup_primme_svds(2,:),'ro-','linewidth',1.5,'MarkerSize',10);
hold on
loglog(NumProcs,speedup_crossgd(2,:),'bs-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosskry(2,:),'g<-','linewidth',1.5,'MarkerSize',10);
loglog(NumProcs,speedup_crosstrlanczos(2,:),'y>-','linewidth',1.5,'MarkerSize',10);
hold off
xlim([0 100])
ylim([0 4])
title('Seeking Largest without Preconditioning');
legend('PRIMME\_SVDS', 'GD+k on C', 'KS on C', 'TRLBD','Location','NorthEast');
xlabel('Number of MPI Processes')
ylabel('Speedup Over TRLBD')
saveas(h10,'StrongScaling_LA_comp','fig');
saveas(h10,'StrongScaling_LA_comp','epsc');



==> Figures/Fig120/makeplot.m <==
% This MATLAB script is used to process the experimental results when
% increasing the number of singular triplets.

results

% Expt 1: Seeking 120 largest with tol=1e-6

mats = {'cage15', 'atmosmodl', 'Rt', 'LargeRegFile', 'sls', 'cont1_l'}';
mats_names = {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls', 'cont1\_l'}';
s = [];
r = [];
for i = 1:6
	v = eval(sprintf('primmenoprel_v211_%s_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4', mats{i}));
	r = [r v(:,2)]; % take the column with the times
	v = eval(sprintf('primmenoprel_log_%s_trlanczos_15_0_1em6_120_1', mats{i}));
	s = [s v(:,2)]; % take the column with the times
end
set(0,'defaultaxesfontsize',14);
h1 = figure(2); clf
set(gcf,'Position',[1 1 460 700])
loglog(1:120,[(1:120)' (1:120)'.^2]*2, ':k', 'linewidth', 1.7, 'HandleVisibility','off');
set(gca,'XTick',[1 10 100]);
hold on
loglog(1:120,s, '.','markersize',8,'HandleVisibility','off');
xlim([1/1.2 120*1.2])
ylim([0.15 1.2e4]);
colorOrder = get(gca, 'ColorOrder');
set(gca, 'ColorOrder', repmat(colorOrder(1:6,:), 2, 1));
loglog(1:120,r,'linewidth',1.7);
title({'Seeking the largest 120 singular triplets','without preconditioning'});
xlabel('Number of converged singular triplets')
ylabel('Runtime (Second)')
legend(mats_names{:},'Location','northwest');
saveas(h1,'LA_120','fig');
%saveas(h1,'LA_120','epsc');

% Expt 2: Seeking 120 smallest with tol=1e-6

mats = {'bj600_v211_cage15', 'hypre_v211_atmosmodl', 'bj600_v211_Rt', 'bj600_v211_LargeRegFile', 'bj600_v211_sls'}';
mats_names = {'cage15', 'atmosmodl', 'Rucci1', 'LargeRegFile', 'sls'}';
r = [];
for i = 1:5
	v = eval(sprintf('primme%s_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4', mats{i}));
	r = [r v(:,2)]; % take the column with the times
end
%set(0,'defaultaxesfontsize',18);
h1 = figure(1); clf
set(gcf,'Position',[1 1 460 700])
loglog(1:120,[(1:120)' (1:120)'.^2]*5, ':k', 'linewidth', 1.7, 'HandleVisibility','off');
set(gca,'XTick',[1 10 100]);
xlim([1/1.2 120*1.2])
ylim([1 4e4]);
hold on
loglog(1:120,r,'linewidth',1.7);
title({'Seeking the smallest 120 singular triplets', 'with preconditioning'});
xlabel('Number of converged singular triplets')
ylabel('Runtime (Second)')
legend(mats_names{:},'Location','northwest');
saveas(h1,'SA_120','fig');
%saveas(h1,'SA_120','epsc');


==> Figures/Fig120/results.m <==
% MV and time required to compute up to 120 singular values.
% In case of PRIMME SVDS MV and time correspond to addition of 
% both stages. The variable names indicate the output file
% after replacing 1em6 by 1e-6. The current performance corresponds
% to PRIMME 2.1. This file can be generated with:
% bash plotm.sh output_files.o > results.m

primmebj600_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [36 13.917000; 50 18.948000; 92 34.028000; 120 44.124000; 162 59.295000; 197 72.012000; 232 84.757000; 267 97.570000; 288 105.290000; 316 115.600000; 344 125.950000; 365 133.770000; 393 144.160000; 428 157.250000; 449 165.140000; 470 173.120000; 491 181.040000; 519 191.640000; 540 199.630000; 554 204.990000; 575 213.010000; 589 218.410000; 610 226.490000; 624 231.940000; 638 237.370000; 715 267.130000; 757 283.560000; 792 297.360000; 848 319.350000; 904 341.500000; 953 360.940000; 1009 383.330000; 1065 405.630000; 1114 425.230000; 1170 447.700000; 1212 464.720000; 1261 484.550000; 1317 507.270000; 1373 530.060000; 1415 547.280000; 1478 573.190000; 1534 596.200000; 1604 624.960000; 1674 654.020000; 1758 688.880000; 1821 715.090000; 1891 744.720000; 1933 762.550000; 1989 786.120000; 2038 807.090000; 2101 833.830000; 2157 857.780000; 2234 890.470000; 2332 932.280000; 2395 959.510000; 2472 992.820000; 2549 1026.200000; 2619 1056.700000; 2689 1087.500000; 2752 1115.200000; 2808 1139.900000; 2864 1164.800000; 2941 1198.900000; 3011 1230.200000; 3095 1267.600000; 3151 1292.500000; 3207 1317.600000; 3263 1342.900000; 3312 1365.100000; 3375 1393.400000; 3424 1415.700000; 3480 1441.100000; 3550 1473.000000; 3627 1508.000000; 3718 1549.600000; 3802 1588.100000; 3872 1620.600000; 3949 1656.300000; 4047 1702.500000; 4110 1732.200000; 4187 1768.500000; 4257 1801.600000; 4327 1834.700000; 4390 1864.900000; 4446 1891.900000; 4516 1925.000000; 4579 1955.100000; 4642 1985.200000; 4712 2018.600000; 4775 2049.300000; 4852 2086.300000; 4922 2120.500000; 4992 2154.900000; 5062 2189.100000; 5132 2223.300000; 5209 2261.100000; 5286 2299.400000; 5363 2337.200000; 5433 2372.700000; 5496 2404.600000; 5559 2436.500000; 5629 2471.600000; 5692 2503.200000; 5755 2534.600000; 5825 2569.700000; 5888 2601.800000; 5944 2630.400000; 6007 2662.500000; 6063 2691.200000; 6126 2723.900000; 6196 2759.700000; 6266 2795.900000; 6343 2835.400000; 6420 2874.800000; 6497 2915.000000; 6581 2959.100000; 6658 2999.900000; 6756 3051.700000; 6868 3106.695400; 6944 3149.231800; ];
primmebj600_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [78 1.309700; 78 1.309800; 127 2.180600; 141 2.426700; 169 2.918200; 330 5.742100; 330 5.742100; 337 5.876300; 509 9.008400; 516 9.143300; 516 9.143400; 523 9.278200; 530 9.412400; 614 10.987000; 614 10.987000; 614 10.987000; 724 13.135000; 871 15.965000; 871 15.965000; 871 15.965000; 877 16.097000; 884 16.251000; 1101 20.573000; 1101 20.574000; 1101 20.574000; 1101 20.574000; 1101 20.574000; 1191 22.474000; 1191 22.474000; 1303 24.819000; 1310 24.977000; 1338 25.590000; 1462 28.291000; 1469 28.466000; 1518 29.533000; 1518 29.533000; 1629 32.095000; 1629 32.095000; 1733 34.507000; 1803 36.078000; 1814 36.387000; 1842 37.080000; 1842 37.080000; 1842 37.081000; 1842 37.081000; 1940 39.362000; 1996 40.666000; 2024 41.364000; 2092 43.086000; 2092 43.086000; 2099 43.295000; 2162 44.802000; 2162 44.802000; 2245 46.834000; 2259 47.212000; 2383 50.313000; 2418 51.361000; 2418 51.361000; 2481 53.032000; 2554 54.894000; 2575 55.536000; 2575 55.536000; 2575 55.536000; 2575 55.536000; 2687 58.419000; 2687 58.419000; 2687 58.419000; 2792 61.177000; 2792 61.177000; 2792 61.177000; 2827 62.212000; 2862 63.190000; 2925 64.873000; 2960 65.887000; 3051 68.599000; 3072 69.321000; 3072 69.321000; 3156 71.649000; 3163 71.858000; 3198 72.805000; 3205 73.056000; 3268 74.809000; 3289 75.507000; 3366 77.677000; 3380 78.162000; 3471 80.777000; 3492 81.539000; 3562 83.511000; 3646 85.940000; 3736 88.640000; 3820 91.397000; 3827 91.678000; 3827 91.678000; 3834 91.948000; 3848 92.452000; 3862 92.946000; 3918 94.615000; 4002 97.172000; 4037 98.350000; 4044 98.618000; 4051 98.873000; 4086 100.050000; 4100 100.590000; 4177 103.090000; 4261 106.000000; 4261 106.000000; 4261 106.000000; 4358 109.160000; 4372 109.690000; 4372 109.690000; 4393 110.590000; 4393 110.590000; 4442 112.270000; 4482 113.700000; 4531 115.360000; 4559 116.400000; 4559 116.400000; 4622 118.530000; 4699 121.160000; 4807 124.761610; ];
primmebj600_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [2059 464.110000; 2843 640.140000; 3536 797.930000; 4299 971.420000; 5041 1141.000000; 5727 1295.700000; 6385 1446.600000; 7022 1593.900000; 7764 1765.900000; 8443 1926.500000; 9094 2076.700000; 9822 2244.100000; 10494 2396.600000; 11229 2563.500000; 11943 2730.800000; 12524 2866.800000; 13112 3001.300000; 13735 3150.300000; 14365 3293.500000; 15086 3465.000000; 15842 3643.100000; 16528 3805.000000; 17228 3966.900000; 17921 4129.800000; 18677 4305.400000; 19510 4506.000000; 20476 4728.800000; 21316 4928.700000; 22121 5116.300000; 22800 5275.000000; 23514 5441.300000; 24200 5603.100000; 24802 5744.000000; 25439 5892.400000; 26048 6034.600000; 26818 6219.700000; 27511 6382.000000; 28197 6540.900000; 29086 6745.800000; 29667 6884.200000; 30241 7017.400000; 30829 7158.100000; 31501 7313.600000; 32054 7443.100000; 32628 7577.200000; 33489 7780.300000; 33902 7879.100000; 34525 8028.000000; 35176 8178.600000; 35722 8303.500000; 36345 8452.100000; 37045 8618.000000; 37738 8780.900000; 38487 8955.800000; 39159 9116.400000; 39768 9259.900000; 40412 9411.400000; 41259 9615.400000; 41889 9768.300000; 42736 9963.000000; 43296 10097.000000; 44157 10305.000000; 44990 10501.000000; 45690 10666.000000; 46425 10844.000000; 47041 10989.000000; 47657 11139.000000; 48294 11289.000000; 48875 11427.000000; 49421 11556.000000; 49953 11684.000000; 50807 11888.000000; 51206 11982.000000; 51633 12082.000000; 52361 12253.000000; 53019 12412.000000; 53523 12532.000000; 54188 12693.000000; 55042 12894.000000; 55609 13027.000000; 56288 13183.000000; 56918 13333.000000; 57765 13535.000000; 58682 13751.000000; 59214 13880.000000; 59963 14055.000000; 60565 14195.000000; 61496 14412.000000; 61972 14525.000000; 62518 14653.000000; 63232 14823.000000; 63862 14972.000000; 64625 15152.000000; 65185 15282.000000; 65878 15446.000000; 66564 15608.000000; 67250 15772.000000; 68076 15964.000000; 68615 16092.000000; 69385 16273.000000; 70183 16461.000000; 70883 16629.000000; 71492 16775.000000; 72332 16975.000000; 72885 17106.000000; 73592 17275.000000; 74292 17441.000000; 74922 17589.000000; 75979 17838.000000; 76385 17936.000000; 77176 18122.000000; 77911 18296.000000; 78730 18492.000000; 79507 18679.000000; 80088 18816.000000; 81075 19045.000000; 81677 19186.000000; 82384 19353.000000; 83105 19525.000000; 83911 19711.000000; ];
primmebj600_v211_sls_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [99 1.183800; 314 3.386400; 669 6.965800; 921 9.546400; 1137 11.742000; 1284 13.256000; 1501 15.450000; 1508 15.521000; 1774 18.218000; 1787 18.351000; 2062 21.147000; 2230 22.875000; 2256 23.143000; 2472 25.347000; 3263 33.534000; 3275 33.658000; 3343 34.358000; 3427 35.215000; 3441 35.360000; 3735 38.409000; 3895 40.079000; 4160 42.868000; 4223 43.527000; 4468 46.075000; 4559 47.029000; 4685 48.350000; 4811 49.661000; 4951 51.154000; 5186 53.671000; 5298 54.854000; 5465 56.623000; 5780 59.943000; 5801 60.167000; 5883 61.048000; 6058 62.912000; 6212 64.570000; 6373 66.279000; 6526 67.936000; 6729 70.105000; 6867 71.600000; 6986 72.881000; 7182 75.004000; 7557 79.066000; 7711 80.732000; 7936 83.182000; 8006 83.941000; 8139 85.385000; 8279 86.923000; 8466 89.014000; 8599 90.468000; 8725 91.835000; 8981 94.636000; 9092 95.854000; 9376 99.031000; 9481 100.210000; 9579 101.320000; 9690 102.610000; 9809 103.920000; 9976 105.790000; 10149 107.710000; 10267 109.050000; 10407 110.610000; 10809 115.110000; 10926 116.440000; 11010 117.390000; 11101 118.420000; 11318 120.850000; 11387 121.650000; 11527 123.250000; 11748 125.740000; 11923 127.730000; 12119 129.950000; 12259 131.560000; 12483 134.130000; 12578 135.220000; 12676 136.360000; 12788 137.660000; 12931 139.310000; 13001 140.110000; 13190 142.280000; 13344 144.090000; 13386 144.580000; 13484 145.720000; 13554 146.540000; 13799 149.420000; 13799 149.420000; 13992 151.710000; 14299 155.300000; 14432 156.880000; 14641 159.340000; 14816 161.420000; 14968 163.210000; 15178 165.680000; 15269 166.760000; 15402 168.380000; 15500 169.560000; 15653 171.370000; 16157 177.460000; 16157 177.460000; 16297 179.120000; 16407 180.460000; 16711 184.120000; 16837 185.670000; 17033 188.050000; 17559 194.450000; 17559 194.450000; 17751 196.790000; 17884 198.450000; 17967 199.470000; 18141 201.580000; 18378 204.510000; 18525 206.330000; 18679 208.270000; 18854 210.430000; 19221 214.960000; 19416 217.410000; 19730 221.310000; 19812 222.400000; 20035 225.200000; 20365 229.260000; ];
primmehypre_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [29 19.493000; 43 31.264000; 57 43.051000; 64 48.973000; 78 60.795000; 85 66.703000; 99 78.519000; 113 90.366000; 127 102.190000; 141 114.000000; 155 125.840000; 162 131.770000; 176 143.650000; 190 155.560000; 204 167.440000; 218 179.330000; 232 191.250000; 246 203.160000; 253 209.120000; 267 221.060000; 281 232.980000; 302 250.870000; 316 262.840000; 330 274.810000; 344 286.770000; 358 298.710000; 365 304.710000; 379 316.730000; 400 334.720000; 414 346.690000; 435 364.670000; 449 376.690000; 463 388.690000; 477 400.700000; 491 412.720000; 498 418.760000; 512 430.780000; 526 442.850000; 540 454.950000; 561 473.050000; 575 485.090000; 596 503.200000; 610 515.350000; 624 527.410000; 638 539.500000; 652 551.610000; 666 563.770000; 680 575.880000; 694 588.060000; 708 600.220000; 722 612.390000; 743 630.630000; 757 642.800000; 778 661.080000; 792 673.270000; 813 691.570000; 834 709.830000; 848 722.060000; 862 734.250000; 876 746.430000; 890 758.640000; 904 770.860000; 911 777.010000; 925 789.250000; 946 807.660000; 967 826.040000; 988 844.420000; 1009 862.860000; 1023 875.140000; 1044 893.570000; 1058 905.900000; 1072 918.200000; 1086 930.500000; 1100 942.820000; 1114 955.100000; 1135 973.640000; 1149 986.010000; 1163 998.420000; 1184 1016.900000; 1198 1029.300000; 1219 1047.900000; 1233 1060.200000; 1247 1072.600000; 1268 1091.200000; 1289 1109.800000; 1303 1122.200000; 1324 1140.900000; 1345 1159.500000; 1359 1172.000000; 1373 1184.400000; 1394 1203.100000; 1408 1215.600000; 1422 1228.100000; 1436 1240.500000; 1450 1253.100000; 1471 1271.800000; 1485 1284.300000; 1506 1303.100000; 1534 1328.100000; 1576 1365.600000; 1590 1378.200000; 1604 1390.700000; 1618 1403.500000; 1639 1422.300000; 1653 1434.900000; 1674 1453.800000; 1688 1466.300000; 1709 1485.200000; 1730 1504.100000; 1751 1523.000000; 1772 1541.900000; 1800 1567.100000; 1821 1586.000000; 1842 1604.900000; 1870 1630.100000; 1891 1649.100000; 1933 1669.031770; 1955 1688.429800; 1984 1714.021700; 2006 1733.413400; ];
primmenoprel_log_atmosmodl_trlanczos_15_0_1em6_120_1 = [0 23.059689; 0 24.649805; 0 25.473305; 0 25.673384; 0 28.752025; 0 35.542719; 0 35.542719; 0 36.503656; 0 36.503656; 0 46.051645; 0 46.051645; 0 46.051645; 0 46.051645; 0 51.293822; 0 52.417629; 0 52.417629; 0 52.417629; 0 52.417629; 0 60.174277; 0 64.205611; 0 82.002352; 0 82.664233; 0 82.664233; 0 82.664233; 0 88.514889; 0 96.535502; 0 107.628396; 0 110.856397; 0 112.307775; 0 112.307775; 0 112.307775; 0 112.307775; 0 112.307775; 0 112.307775; 0 114.864414; 0 148.570858; 0 152.325882; 0 153.173011; 0 153.173011; 0 153.173011; 0 153.173011; 0 153.591395; 0 153.591395; 0 153.591395; 0 157.001230; 0 179.715198; 0 189.778077; 0 235.969977; 0 235.969977; 0 235.969977; 0 247.636761; 0 249.142350; 0 337.504095; 0 337.504095; 0 337.504095; 0 337.504095; 0 337.504095; 0 337.504095; 0 339.347561; 0 341.048985; 0 345.559609; 0 345.559609; 0 345.559609; 0 364.951322; 0 386.870877; 0 386.870877; 0 386.870877; 0 386.870877; 0 386.870877; 0 386.870877; 0 404.035619; 0 458.928677; 0 467.227428; 0 467.227428; 0 516.232081; 0 516.900313; 0 516.900313; 0 516.900313; 0 529.193114; 0 529.193114; 0 637.631264; 0 639.040623; 0 639.040623; 0 639.040623; 0 639.040623; 0 639.040623; 0 645.129274; 0 650.220921; 0 700.451479; 0 700.451479; 0 700.451479; 0 701.204111; 0 701.204111; 0 701.204111; 0 713.911869; 0 760.772462; 0 762.403955; 0 762.403955; 0 762.403955; 0 762.403955; 0 765.075023; 0 769.173913; 0 1143.134077; 0 1143.941813; 0 1145.712913; 0 1145.712913; 0 1145.712913; 0 1171.509315; 0 1177.511568; 0 1177.511568; 0 1177.511568; 0 1212.246735; 0 1212.246735; 0 1212.246735; 0 1230.502750; 0 1230.502750; 0 1230.502750; 0 1230.502750; 0 1230.502750; 0 1231.381179; ];
primmenoprel_log_cage15_trlanczos_15_0_1em6_120_1 = [0 18.686119; 0 39.352356; 0 50.499453; 0 51.749858; 0 59.644518; 0 84.031606; 0 84.031606; 0 84.031606; 0 88.509089; 0 91.404065; 0 100.448736; 0 118.584402; 0 126.206667; 0 145.063362; 0 146.676303; 0 206.056923; 0 227.783796; 0 227.783796; 0 227.783796; 0 233.344103; 0 233.344103; 0 248.144094; 0 250.078405; 0 361.682011; 0 361.682011; 0 361.682011; 0 361.682011; 0 363.547173; 0 390.835964; 0 505.410328; 0 511.756612; 0 511.756612; 0 516.178180; 0 526.967944; 0 526.967944; 0 533.816391; 0 547.282463; 0 547.282463; 0 547.282463; 0 582.872667; 0 628.468695; 0 694.847091; 0 694.847091; 0 694.847091; 0 699.954669; 0 705.184029; 0 717.677974; 0 722.560519; 0 722.560519; 0 959.306886; 0 977.728265; 0 1049.998547; 0 1101.517490; 0 1178.490340; 0 1321.761900; 0 1321.761900; 0 1460.300460; 0 1460.300460; 0 1569.469398; 0 1575.370787; 0 1575.370787; 0 1578.159526; 0 1578.159526; 0 1584.898639; 0 1584.898639; 0 1584.898639; 0 1613.346209; 0 1623.139639; 0 1636.162090; 0 2013.558253; 0 2013.558253; 0 2013.558253; 0 2013.558253; 0 2024.471028; 0 2048.021705; 0 2048.021705; 0 2061.847582; 0 2065.330415; 0 2628.881025; 0 2653.477604; 0 2667.559921; 0 2671.042664; 0 2707.443056; 0 2736.788446; 0 3114.462250; 0 3121.789812; 0 3121.789812; 0 3121.789812; 0 3121.789812; 0 3137.924793; 0 3157.174110; 0 3157.174110; 0 3165.217191; 0 3180.557559; 0 4213.434880; 0 4250.492727; 0 4290.418137; 0 4290.418137; 0 4315.384812; 0 4315.384812; 0 4362.064974; 0 4366.106902; 0 4366.106902; 0 4366.106902; 0 4366.106902; 0 4570.277515; 0 4574.631603; 0 4861.077506; 0 4861.077506; 0 5033.957509; 0 5047.528639; 0 5047.528639; 0 5047.528639; 0 5268.718769; 0 5268.718769; 0 5273.133864; 0 5273.133864; 0 5334.569158; 0 5434.122816; 0 5434.122816; ];
primmenoprel_log_cont1_l_trlanczos_15_0_1em6_120_1 = [0 152.007199; 0 176.828602; 0 205.991693; 0 206.854161; 0 215.792988; 0 393.372115; 0 393.372115; 0 394.037266; 0 411.778337; 0 412.785686; 0 413.464740; 0 465.536478; 0 465.536478; 0 470.379903; 0 470.379903; 0 470.379903; 0 471.559287; 0 471.559287; 0 471.559287; 0 533.385775; 0 553.232323; 0 553.232323; 0 553.232323; 0 553.232323; 0 923.078062; 0 923.078062; 0 929.217150; 0 929.217150; 0 929.217150; 0 929.217150; 0 929.217150; 0 929.217150; 0 985.295948; 0 985.295948; 0 985.295948; 0 985.295948; 0 1068.740547; 0 1069.878829; 0 1072.109208; 0 1072.109208; 0 1072.109208; 0 1072.109208; 0 1072.109208; 0 1271.715361; 0 1272.339826; 0 1272.339826; 0 1272.339826; 0 1272.339826; 0 1272.339826; 0 1309.023997; 0 1532.576100; 0 1760.497541; 0 1761.876736; 0 1761.876736; 0 2166.091464; 0 2167.504013; 0 2171.749925; 0 2171.749925; 0 2171.749925; 0 2171.749925; 0 2476.628130; 0 2532.846313; 0 2532.846313; 0 2532.846313; 0 2534.391686; 0 2534.391686; 0 2534.391686; 0 2558.044034; 0 2558.870982; 0 2558.870982; 0 2558.870982; 0 2558.870982; 0 2637.512545; 0 2637.512545; 0 2637.512545; 0 2637.512545; 0 2904.946079; 0 2999.279932; 0 3001.911554; 0 3001.911554; 0 3106.975626; 0 3106.975626; 0 3106.975626; 0 3446.747956; 0 3448.609244; 0 3448.609244; 0 3448.609244; 0 3448.609244; 0 3448.609244; 0 3448.609244; 0 3469.189943; 0 3479.917942; 0 3479.917942; 0 3524.706048; 0 4093.877155; 0 4096.932843; 0 4890.326038; 0 5146.227217; 0 5148.315284; 0 5148.315284; 0 5148.315284; 0 5148.315284; 0 5148.315284; 0 5148.315284; 0 5150.843619; 0 5155.159614; 0 5875.776766; 0 5876.885511; 0 5879.129831; 0 5879.129831; 0 5883.683495; 0 6011.113753; 0 6011.113753; 0 6011.113753; 0 6011.113753; 0 6011.113753; 0 6011.113753; 0 6071.567930; 0 6115.217665; 0 6115.217665; ];
primmenoprel_log_LargeRegFile_trlanczos_15_0_1em6_120_1 = [0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 0.381869; 0 1.254929; 0 2.024742; 0 2.024742; 0 2.024742; 0 2.878240; 0 2.878240; 0 3.782726; 0 3.782726; 0 3.782726; 0 3.782726; 0 3.782726; 0 3.782726; 0 4.199864; 0 4.199864; 0 4.199864; 0 5.385678; 0 5.385678; 0 5.864967; 0 6.958569; 0 6.958569; 0 8.049110; 0 8.049110; 0 9.152342; 0 9.152342; 0 9.691383; 0 9.691383; 0 9.691383; 0 9.691383; 0 9.691383; 0 9.691383; 0 9.691383; 0 11.065068; 0 11.065068; 0 11.630531; 0 11.630531; 0 11.630531; 0 12.973081; 0 12.973081; 0 13.583943; 0 14.919928; 0 14.919928; 0 15.537204; 0 15.537204; 0 15.537204; 0 15.537204; 0 15.537204; 0 15.537204; 0 15.537204; 0 16.284416; 0 16.284416; 0 16.284416; 0 16.284416; 0 16.284416; 0 16.284416; 0 18.228065; 0 18.983610; 0 18.983610; 0 18.983610; 0 18.983610; 0 19.686293; 0 19.686293; 0 19.686293; 0 19.686293; 0 19.686293; 0 19.686293; 0 19.686293; 0 20.700937; 0 20.700937; 0 21.797178; 0 21.797178; 0 21.797178; 0 21.797178; 0 22.769983; 0 24.608689; 0 25.448632; 0 25.448632; 0 25.448632; 0 25.448632; 0 25.448632; 0 25.448632; 0 25.448632; 0 25.448632; 0 26.391112; 0 26.391112; 0 26.391112; 0 26.391112; 0 27.721201; 0 28.867036; 0 28.867036; 0 28.867036; 0 29.862485; 0 29.862485; 0 29.862485; 0 29.862485; 0 29.862485; 0 29.862485; 0 29.862485; 0 30.935395; 0 32.396733; 0 32.396733; 0 32.396733; 0 33.359761; 0 33.359761; 0 33.359761; 0 33.359761; 0 33.359761; 0 33.359761; 0 33.359761; 0 34.538924; 0 36.053113; 0 37.130076; ];
primmenoprel_log_Rt_trlanczos_15_0_1em6_120_1 = [0 0.514286; 0 0.657361; 0 1.092692; 0 1.092692; 0 1.250701; 0 1.557715; 0 1.743797; 0 1.743797; 0 2.261115; 0 3.181064; 0 3.181064; 0 3.181064; 0 3.181064; 0 4.392072; 0 4.392072; 0 4.392072; 0 4.576165; 0 4.839377; 0 4.839377; 0 6.397342; 0 6.840920; 0 7.071619; 0 7.305851; 0 7.809798; 0 7.809798; 0 8.328014; 0 9.547381; 0 9.547381; 0 9.830084; 0 10.630334; 0 10.630334; 0 10.900193; 0 11.471243; 0 14.247440; 0 15.127981; 0 15.127981; 0 15.998721; 0 15.998721; 0 15.998721; 0 16.318067; 0 16.942063; 0 18.816037; 0 18.816037; 0 19.138578; 0 20.449120; 0 23.699951; 0 24.767088; 0 24.767088; 0 25.031026; 0 26.479254; 0 26.479254; 0 29.755082; 0 30.075693; 0 30.464322; 0 30.464322; 0 31.566708; 0 33.504362; 0 33.504362; 0 38.972126; 0 39.298053; 0 45.252487; 0 45.583481; 0 45.583481; 0 46.043073; 0 46.043073; 0 46.043073; 0 46.043073; 0 48.703345; 0 50.415968; 0 50.829731; 0 51.273813; 0 52.579895; 0 59.231972; 0 62.831369; 0 64.202844; 0 65.573970; 0 66.047900; 0 69.286296; 0 69.734688; 0 69.734688; 0 69.734688; 0 69.734688; 0 69.734688; 0 72.775055; 0 79.679475; 0 80.093629; 0 80.093629; 0 81.588647; 0 81.588647; 0 83.259486; 0 83.259486; 0 83.259486; 0 83.259486; 0 91.352380; 0 91.937367; 0 91.937367; 0 91.937367; 0 93.115353; 0 94.676005; 0 95.792940; 0 95.792940; 0 99.902121; 0 104.986454; 0 112.537197; 0 112.537197; 0 114.324484; 0 114.324484; 0 117.347098; 0 117.881909; 0 119.751576; 0 119.751576; 0 119.751576; 0 119.751576; 0 121.686809; 0 124.191968; 0 126.703424; 0 129.245859; 0 130.513278; 0 137.711073; 0 138.237616; ];
primmenoprel_log_sls_trlanczos_15_0_1em6_120_1 = [0 0.329725; 0 0.329725; 0 0.329725; 0 0.329725; 0 0.329725; 0 0.329725; 0 0.708197; 0 0.708197; 0 1.143427; 0 1.143427; 0 1.143427; 0 1.546817; 0 1.546817; 0 1.546817; 0 1.967513; 0 1.967513; 0 1.967513; 0 2.395615; 0 2.395615; 0 2.395615; 0 2.818992; 0 2.818992; 0 2.818992; 0 3.284799; 0 3.284799; 0 3.284799; 0 3.284799; 0 3.729864; 0 3.729864; 0 3.729864; 0 4.282709; 0 4.282709; 0 4.753714; 0 5.285418; 0 5.285418; 0 5.285418; 0 5.717677; 0 5.717677; 0 5.717677; 0 5.717677; 0 6.265668; 0 6.781863; 0 6.781863; 0 7.317210; 0 7.830044; 0 8.363772; 0 8.363772; 0 8.363772; 0 9.880091; 0 9.880091; 0 9.880091; 0 9.880091; 0 9.880091; 0 10.433905; 0 11.574712; 0 11.574712; 0 12.091801; 0 12.091801; 0 13.229039; 0 13.229039; 0 13.823549; 0 14.442626; 0 14.442626; 0 14.986141; 0 14.986141; 0 14.986141; 0 16.791071; 0 17.300152; 0 17.300152; 0 18.510015; 0 18.510015; 0 19.102398; 0 19.102398; 0 20.395853; 0 20.395853; 0 22.314858; 0 23.495273; 0 23.495273; 0 23.495273; 0 23.495273; 0 23.495273; 0 24.062563; 0 26.173754; 0 27.463644; 0 28.053915; 0 28.053915; 0 28.765457; 0 29.432999; 0 30.068221; 0 30.068221; 0 30.068221; 0 32.031914; 0 33.304578; 0 34.015898; 0 35.362391; 0 35.362391; 0 35.990749; 0 35.990749; 0 35.990749; 0 35.990749; 0 38.389622; 0 38.389622; 0 38.389622; 0 38.999634; 0 39.832867; 0 42.597137; 0 43.959542; 0 43.959542; 0 43.959542; 0 43.959542; 0 43.959542; 0 44.625187; 0 47.674772; 0 48.466341; 0 49.070928; 0 49.911857; 0 50.524832; 0 50.524832; 0 50.524832; 0 51.297259; ];
primmenoprel_v211_atmosmodl_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [456 11.844000; 518 13.495000; 608 15.895000; 684 17.968000; 754 19.852000; 943 25.052000; 1069 28.546000; 1188 31.897000; 1419 38.403000; 1419 38.403000; 1741 47.730000; 1811 49.835000; 1811 49.835000; 2189 61.224000; 2266 63.655000; 2266 63.655000; 2371 67.036000; 2476 70.441000; 2888 83.600000; 2944 85.529000; 3105 91.108000; 3322 98.598000; 3357 99.918000; 3497 104.610000; 3602 108.260000; 3686 111.220000; 4148 127.380000; 4197 129.400000; 4197 129.400000; 4344 134.980000; 4463 139.430000; 4785 151.320000; 4785 151.320000; 4904 155.890000; 5247 168.480000; 5323 171.670000; 5351 172.920000; 5743 188.230000; 5848 192.600000; 5848 192.600000; 6247 208.470000; 6268 209.430000; 6779 231.470000; 6779 231.470000; 6793 232.120000; 6975 239.980000; 7108 245.910000; 7241 251.800000; 7409 259.140000; 7556 265.800000; 7906 281.740000; 8053 288.770000; 8053 288.770000; 8249 297.680000; 8361 302.800000; 8690 317.610000; 8696 317.880000; 8829 324.450000; 9396 351.300000; 9431 353.360000; 9431 353.360000; 9591 361.490000; 9689 366.690000; 9801 372.360000; 10081 386.590000; 10228 394.050000; 10361 400.860000; 10648 414.730000; 10648 414.730000; 10746 419.960000; 10865 426.460000; 11361 450.720000; 11396 452.960000; 11529 460.120000; 11662 467.510000; 11662 467.510000; 11795 474.870000; 11955 483.820000; 12305 501.330000; 12305 501.330000; 12445 509.340000; 12892 533.040000; 12948 536.990000; 12948 536.990000; 13088 545.360000; 13410 562.150000; 13410 562.150000; 13977 595.520000; 13977 595.520000; 13977 595.520000; 14138 605.680000; 14488 624.800000; 14488 624.800000; 14635 634.660000; 14768 643.190000; 15215 669.060000; 15222 669.580000; 15285 674.490000; 15508 688.740000; 15676 699.890000; 15809 708.680000; 16040 723.510000; 16614 758.950000; 16676 763.990000; 16739 769.180000; 16739 769.180000; 17355 811.870000; 17502 822.110000; 17502 822.110000; 17649 832.440000; 17929 852.970000; 18090 865.200000; 18286 878.110000; 18481 892.010000; 18670 905.880000; 18963 926.140000; 19250 946.950000; 19250 946.950000; 19418 959.720000; 19602 972.580000; ];
primmenoprel_v211_atmosmodl_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [718 11.874000; 718 11.874000; 929 15.388000; 929 15.388000; 1233 20.371000; 1233 20.371000; 1530 25.233000; 1530 25.233000; 1961 32.390000; 1961 32.391000; 1961 32.391000; 2330 38.574000; 2484 41.169000; 2484 41.169000; 2484 41.169000; 2895 48.021000; 2895 48.021000; 3167 52.591000; 3167 52.591000; 3616 60.125000; 3616 60.125000; 3616 60.125000; 3899 64.808000; 4167 69.277000; 4167 69.277000; 4333 72.146000; 4333 72.146000; 4983 82.954000; 4983 82.954000; 5118 85.322000; 5118 85.322000; 5341 89.146000; 5644 94.192000; 5644 94.192000; 5907 98.626000; 6123 102.270000; 6431 107.450000; 6431 107.450000; 6650 111.160000; 6886 115.180000; 6886 115.180000; 7072 118.390000; 7320 122.550000; 7320 122.550000; 7585 127.090000; 7829 131.190000; 7829 131.190000; 8107 135.910000; 8107 135.910000; 8357 140.170000; 8711 146.070000; 9022 151.350000; 9022 151.350000; 9308 156.240000; 9308 156.240000; 9308 156.240000; 9596 161.130000; 10324 173.350000; 10324 173.350000; 10625 178.520000; 10625 178.520000; 10625 178.520000; 10625 178.520000; 10982 184.570000; 10982 184.570000; 11306 190.110000; 11533 194.070000; 11533 194.070000; 11812 198.880000; 12013 202.440000; 12013 202.440000; 12289 207.210000; 12289 207.210000; 12625 212.880000; 13014 219.430000; 13014 219.430000; 13258 223.720000; 13258 223.720000; 13432 226.900000; 13432 226.900000; 13432 226.900000; 14291 241.440000; 14291 241.440000; 14291 241.440000; 14577 246.450000; 14577 246.450000; 14837 250.990000; 14837 250.990000; 15106 255.710000; 15106 255.710000; 15698 265.980000; 15698 265.980000; 15698 265.980000; 15698 265.980000; 16335 276.980000; 16335 276.980000; 16661 282.560000; 17043 289.150000; 17043 289.150000; 17043 289.150000; 17286 293.510000; 17286 293.510000; 17609 299.090000; 18295 310.970000; 18295 310.970000; 18295 310.970000; 18643 316.960000; 18947 322.380000; 18947 322.380000; 18947 322.380000; 19350 329.320000; 19350 329.320000; 19666 334.870000; 19976 340.420000; 20410 347.800000; 20701 353.000000; 20701 353.000000; 20701 353.000000; 20961 357.650000; 20967 357.852540; ];
primmenoprel_v211_cage15_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [134 20.338000; 183 27.866000; 253 38.744000; 330 50.813000; 399 61.865000; 455 70.845000; 532 83.332000; 588 92.491000; 672 106.290000; 763 121.430000; 861 137.930000; 959 154.500000; 1085 176.010000; 1231 201.310000; 1322 217.320000; 1441 238.310000; 1567 260.570000; 1693 283.020000; 1777 298.290000; 1868 314.790000; 1966 332.870000; 2078 353.480000; 2239 383.780000; 2358 406.270000; 2526 437.720000; 2638 459.260000; 2757 482.280000; 2876 505.570000; 3016 532.960000; 3163 562.020000; 3303 590.290000; 3457 621.290000; 3625 655.490000; 3786 688.410000; 3926 717.210000; 4058 744.890000; 4205 776.150000; 4331 803.230000; 4485 836.670000; 4701 882.740000; 4953 937.210000; 5100 969.470000; 5247 1002.300000; 5408 1038.600000; 5548 1069.800000; 5716 1108.200000; 5849 1138.600000; 6024 1178.100000; 6171 1211.500000; 6325 1246.700000; 6472 1281.300000; 6667 1326.900000; 6807 1360.200000; 6961 1397.500000; 7136 1439.400000; 7311 1481.400000; 7479 1522.100000; 7661 1566.600000; 7850 1613.000000; 8025 1656.200000; 8200 1701.000000; 8333 1734.900000; 8501 1778.500000; 8627 1810.900000; 8767 1847.100000; 8899 1881.200000; 9088 1930.400000; 9249 1972.900000; 9437 2022.900000; 9619 2071.400000; 9794 2118.200000; 9962 2163.400000; 10144 2212.400000; 10319 2259.100000; 10466 2299.700000; 10627 2343.700000; 10802 2392.200000; 10983 2444.900000; 11165 2496.000000; 11375 2554.700000; 11592 2617.000000; 11760 2666.300000; 11949 2721.100000; 12159 2783.200000; 12418 2856.700000; 12586 2907.500000; 12733 2952.000000; 12929 3011.100000; 13118 3069.000000; 13362 3141.700000; 13586 3209.000000; 13817 3279.100000; 13964 3325.000000; 14125 3375.800000; 14314 3436.400000; 14531 3505.100000; 14867 3612.100000; 15056 3672.600000; 15266 3738.800000; 15476 3808.600000; 15665 3869.300000; 15923 3953.100000; 16154 4025.700000; 16350 4090.100000; 16490 4139.200000; 16735 4219.400000; 16931 4287.900000; 17085 4341.000000; 17323 4419.600000; 17491 4477.800000; 17715 4553.400000; 17932 4626.900000; 18121 4692.200000; 18331 4766.400000; 18611 4861.000000; 18862 4945.800000; 19100 5027.400000; 19310 5102.200000; 19555 5186.800000; 19766 5261.100000; ];
primmenoprel_v211_cage15_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [245 29.334000; 245 29.334000; 464 55.164000; 624 74.191000; 624 74.191000; 773 91.926000; 936 111.310000; 936 111.310000; 1103 131.240000; 1103 131.240000; 1321 157.070000; 1470 174.940000; 1470 174.940000; 1747 207.740000; 1936 230.310000; 1936 230.310000; 2225 264.590000; 2431 289.210000; 2431 289.210000; 2431 289.210000; 2686 319.460000; 2878 342.520000; 2878 342.520000; 3136 373.200000; 3357 399.670000; 3357 399.670000; 3357 399.670000; 3624 431.440000; 3869 460.730000; 3869 460.730000; 4099 488.290000; 4328 515.720000; 4596 547.760000; 4596 547.760000; 4830 575.830000; 5050 602.290000; 5050 602.290000; 5286 630.720000; 5451 650.690000; 5762 687.960000; 5762 687.960000; 6113 729.660000; 6369 760.400000; 6369 760.400000; 6616 790.180000; 6616 790.180000; 6873 821.180000; 6873 821.180000; 7174 857.160000; 7430 888.010000; 7430 888.010000; 7765 928.010000; 8039 961.010000; 8039 961.010000; 8324 995.220000; 8588 1027.200000; 8588 1027.200000; 8935 1068.700000; 9216 1102.700000; 9457 1132.000000; 9457 1132.000000; 9715 1163.200000; 9715 1163.200000; 9975 1194.700000; 10194 1221.500000; 10194 1221.500000; 10420 1249.000000; 10660 1278.100000; 10917 1309.300000; 11157 1338.600000; 11157 1338.600000; 11402 1368.500000; 11645 1398.400000; 11645 1398.400000; 11933 1433.200000; 12360 1485.600000; 12360 1485.600000; 12651 1521.000000; 12851 1545.700000; 13155 1582.500000; 13386 1611.000000; 13386 1611.000000; 13650 1643.100000; 13936 1677.800000; 14204 1710.700000; 14204 1710.700000; 14558 1753.400000; 14841 1788.000000; 14841 1788.000000; 15093 1818.900000; 15334 1848.600000; 15614 1882.800000; 15614 1882.800000; 15910 1918.700000; 16211 1955.400000; 16555 1997.300000; 16865 2035.100000; 17152 2070.300000; 17152 2070.300000; 17410 2102.100000; 17718 2139.800000; 17989 2173.100000; 18275 2208.300000; 18275 2208.300000; 18518 2238.500000; 18860 2280.400000; 19185 2320.000000; 19476 2355.900000; 19476 2355.900000; 19771 2392.300000; 20082 2430.600000; 20082 2430.600000; 20357 2464.400000; 20645 2499.900000; 20957 2538.200000; 21288 2578.900000; 21594 2616.600000; 21594 2616.600000; 21854 2648.900000; 22085 2677.570300; ];
primmenoprel_v211_cont1_l_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [15 0.377120; 323 9.412400; 540 15.840000; 743 22.054000; 743 22.054000; 995 30.043000; 995 30.043000; 1219 37.599000; 1415 44.430000; 1674 53.715000; 1674 53.715000; 1674 53.715000; 1674 53.715000; 1933 63.743000; 1982 65.707000; 1982 65.707000; 1988 65.967000; 2198 74.752000; 2611 92.269000; 2611 92.269000; 2821 101.180000; 2821 101.180000; 2821 101.180000; 2828 101.510000; 2946 107.030000; 3135 115.570000; 3135 115.570000; 3366 126.890000; 3527 134.380000; 3793 147.790000; 3793 147.800000; 3793 147.800000; 3793 147.800000; 3800 148.180000; 3982 157.430000; 4031 160.110000; 4269 172.670000; 4465 183.630000; 4465 183.630000; 4612 191.610000; 4612 191.610000; 4612 191.610000; 4850 205.180000; 5060 217.800000; 5060 217.800000; 5067 218.250000; 5073 218.630000; 5297 232.140000; 5338 234.750000; 5562 249.000000; 5779 263.060000; 5926 272.680000; 5926 272.680000; 6094 283.930000; 6094 283.930000; 6311 298.730000; 6311 298.730000; 6311 298.730000; 6311 298.730000; 6311 298.730000; 6634 321.840000; 6634 321.840000; 6788 333.110000; 7054 352.690000; 7082 354.800000; 7082 354.800000; 7082 354.800000; 7109 356.890000; 7389 378.480000; 7515 388.170000; 7515 388.170000; 7536 389.850000; 7542 390.350000; 7724 404.470000; 7906 419.260000; 7920 420.410000; 8165 440.670000; 8186 442.430000; 8186 442.430000; 8186 442.430000; 8431 463.320000; 8494 468.730000; 8774 492.970000; 8774 492.970000; 9005 513.340000; 9166 527.610000; 9166 527.610000; 9320 541.500000; 9320 541.500000; 9320 541.500000; 9326 542.060000; 9571 564.800000; 9578 565.490000; 9578 565.490000; 9578 565.490000; 9851 591.540000; 10012 607.040000; 10012 607.040000; 10173 622.730000; 10292 634.440000; 10446 649.730000; 10446 649.730000; 10446 649.730000; 10446 649.730000; 10705 676.030000; 10859 691.800000; 10859 691.800000; 10873 693.270000; 10879 693.900000; 11187 726.280000; 11187 726.280000; 11376 746.420000; 11390 747.940000; 11390 747.940000; 11691 780.590000; 11691 780.600000; 11691 780.600000; 11922 806.140000; 12040 819.300000; 12046 819.472730; ];
primmenoprel_v211_cont1_l_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [58 1.081000; 348 5.952600; 643 10.934000; 921 15.739000; 1214 20.948000; 1355 23.479000; 1600 27.807000; 1679 29.241000; 2010 35.151000; 2283 40.220000; 2335 41.181000; 2335 41.181000; 2850 51.002000; 2850 51.002000; 3193 57.578000; 3396 61.446000; 3396 61.446000; 3396 61.446000; 3751 68.399000; 3819 69.857000; 3850 70.514000; 4224 77.890000; 4477 82.899000; 4477 82.899000; 4477 82.899000; 4993 93.111000; 4993 93.111000; 5047 94.264000; 5047 94.264000; 5047 94.264000; 5349 100.420000; 6029 114.320000; 6029 114.320000; 6029 114.320000; 6408 122.250000; 6462 123.390000; 6508 124.470000; 6508 124.470000; 6508 124.470000; 6508 124.470000; 6752 129.650000; 6919 133.370000; 6919 133.370000; 6919 133.370000; 7172 138.760000; 7507 146.300000; 7895 155.270000; 7895 155.270000; 8171 161.520000; 8171 161.520000; 8515 169.370000; 8909 177.740000; 8909 177.740000; 8947 178.630000; 9408 189.300000; 9408 189.300000; 9658 195.020000; 9658 195.020000; 9658 195.020000; 9989 202.730000; 10060 204.340000; 10060 204.350000; 10437 213.540000; 10437 213.540000; 10689 219.490000; 10689 219.490000; 11111 230.010000; 11111 230.010000; 11160 231.250000; 11160 231.250000; 11373 236.510000; 11373 236.510000; 11373 236.510000; 11554 240.980000; 11799 247.380000; 11799 247.380000; 12202 257.460000; 12492 265.300000; 12744 272.000000; 12837 274.640000; 12837 274.640000; 12837 274.640000; 12879 275.830000; 12923 277.020000; 13252 285.730000; 13749 297.870000; 13930 302.530000; 13930 302.540000; 13930 302.540000; 14147 308.370000; 14404 315.500000; 14404 315.500000; 14573 320.050000; 14573 320.050000; 14573 320.050000; 15047 333.350000; 15294 340.400000; 15294 340.400000; 15526 346.780000; 15526 346.780000; 15526 346.780000; 15744 352.920000; 16227 365.890000; 16489 373.570000; 16489 373.570000; 16489 373.570000; 16489 373.570000; 16489 373.570000; 16489 373.570000; 16844 384.200000; 17135 392.400000; 17223 394.560000; 17278 396.080000; 17775 409.910000; 18124 420.290000; 18124 420.290000; 18124 420.290000; 18124 420.290000; 18130 420.464310; 18275 424.325000; ];
primmenoprel_v211_LargeRegFile_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [15 0.263050; 15 0.263180; 15 0.263200; 29 0.539650; 29 0.540010; 29 0.540040; 29 0.540080; 29 0.540090; 29 0.540110; 38 0.714340; 38 0.714440; 45 0.862810; 45 0.862910; 45 0.862930; 52 1.017200; 52 1.017300; 52 1.017400; 59 1.178500; 59 1.178600; 66 1.344900; 66 1.345000; 66 1.345000; 73 1.524600; 73 1.524700; 73 1.524800; 73 1.524800; 80 1.708400; 92 2.021100; 92 2.021200; 92 2.021200; 99 2.193500; 99 2.193600; 113 2.555700; 113 2.555800; 113 2.555800; 113 2.555800; 113 2.555800; 121 2.772500; 128 2.967100; 128 2.967200; 128 2.967200; 128 2.967200; 128 2.967200; 136 3.197400; 136 3.197500; 143 3.424900; 143 3.425300; 143 3.425300; 143 3.425400; 150 3.625800; 150 3.625900; 157 3.834900; 164 4.079400; 164 4.079800; 164 4.079800; 170 4.261800; 177 4.483600; 177 4.484100; 177 4.484300; 177 4.484500; 184 4.734100; 191 6.122900; 196 6.330000; 196 6.330500; 201 6.537100; 208 6.820200; 208 6.820800; 215 7.286700; 215 7.287200; 222 7.510900; 229 7.803400; 229 7.803600; 229 7.803700; 236 8.274600; 236 8.275100; 244 8.554500; 244 8.554700; 244 8.554800; 244 8.554900; 257 9.269000; 262 9.508200; 262 9.508500; 262 9.508600; 269 9.886800; 269 9.887200; 275 10.327400; 281 10.630900; 286 10.839400; 286 10.839600; 286 10.839800; 293 11.214300; 299 11.671200; 304 11.911700; 304 11.911900; 311 12.370300; 311 12.371100; 311 12.371200; 317 12.845600; 317 12.846400; 324 13.143100; 324 13.143500; 330 13.417900; 330 13.418100; 337 14.051100; 337 14.051700; 348 14.650100; 348 14.650300; 348 14.650400; 355 15.031400; 362 15.763500; 367 15.993200; 374 16.405300; 374 16.406400; 374 16.406500; 374 16.406600; 381 17.181200; 381 17.181800; 389 17.519900; 389 17.520100; 389 17.520200; ];
primmenoprel_v211_LargeRegFile_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [50 0.720850; 50 0.721000; 50 0.721010; 50 0.721030; 79 1.180700; 79 1.180800; 79 1.180800; 79 1.180800; 79 1.180800; 112 1.679300; 112 1.679400; 112 1.679400; 136 2.062300; 136 2.062400; 136 2.062400; 169 2.565700; 169 2.566000; 190 2.909600; 190 2.909700; 213 3.298300; 213 3.298600; 213 3.298700; 236 3.669800; 236 3.669900; 262 4.097600; 262 4.097700; 262 4.097700; 285 4.502800; 285 4.502900; 311 4.949500; 311 4.949900; 311 4.950100; 311 4.950300; 311 4.950400; 339 5.411600; 339 5.411700; 339 5.411700; 363 5.843200; 363 5.843500; 380 6.161400; 380 6.161500; 380 6.161500; 404 6.574100; 427 7.027900; 427 7.028400; 427 7.028500; 427 7.028700; 448 7.454700; 448 7.454800; 448 7.454800; 474 7.986500; 474 7.986900; 474 7.986900; 492 8.332100; 492 8.332300; 518 8.808800; 518 8.808900; 518 8.808900; 518 8.808900; 541 9.258500; 541 9.258600; 586 9.988200; 586 9.988300; 586 9.988300; 586 9.988400; 586 9.988400; 667 11.344000; 667 11.344000; 667 11.344000; 667 11.344000; 667 11.345000; 667 11.345000; 704 12.003000; 704 12.003000; 744 12.717000; 744 12.717000; 744 12.717000; 765 13.118000; 765 13.118000; 803 13.837000; 803 13.838000; 803 13.838000; 803 13.838000; 803 13.838000; 830 14.356000; 830 14.357000; 830 14.357000; 853 14.853000; 862 15.516300; 883 15.990690; 883 15.990750; 900 16.371800; 900 16.371840; 900 16.371900; 910 16.752800; 934 17.339200; 934 17.339300; 960 17.877300; 960 17.877400; 960 17.877500; 972 18.318800; 972 18.319400; 1000 19.051600; 1013 19.320700; 1013 19.320800; 1013 19.320900; 1046 20.347800; 1046 20.348400; 1046 20.348500; 1066 20.784600; 1066 20.784700; 1092 21.444800; 1101 21.898800; 1101 21.899400; 1101 21.900600; 1101 21.900700; 1118 22.265800; 1118 22.265900; 1127 22.799100; 1127 22.799700; ];
primmenoprel_v211_Rt_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [43 0.411430; 57 0.542170; 64 0.607430; 85 0.802960; 99 0.933840; 113 1.065300; 141 1.326900; 169 1.589100; 183 1.719600; 218 2.052800; 260 2.443100; 288 2.706000; 309 2.904700; 337 3.169300; 365 3.434700; 393 3.700300; 421 3.966500; 449 4.235500; 477 4.502900; 505 4.771500; 540 5.103300; 575 5.436500; 610 5.774300; 652 6.179200; 694 6.587500; 722 6.860100; 757 7.201200; 792 7.547900; 820 7.821400; 841 8.027400; 882 8.442200; 910 8.717400; 952 9.136100; 994 9.545000; 1043 10.044000; 1078 10.393000; 1120 10.811000; 1155 11.161000; 1190 11.519000; 1232 11.948000; 1267 12.300000; 1302 12.652000; 1337 13.004000; 1372 13.353000; 1400 13.633000; 1449 14.123000; 1491 14.577000; 1540 15.074000; 1589 15.592000; 1638 16.093000; 1687 16.595000; 1757 17.317000; 1820 17.967000; 1876 18.546000; 1995 19.759000; 2009 19.907000; 2065 20.512000; 2142 21.319000; 2219 22.126000; 2268 22.641000; 2365 23.648000; 2435 24.387000; 2470 24.759000; 2519 25.281000; 2554 25.659000; 2596 26.109000; 2631 26.484000; 2673 26.933000; 2722 27.461000; 2778 28.052000; 2820 28.509000; 2869 29.032000; 2911 29.488000; 2967 30.093000; 3009 30.551000; 3058 31.082000; 3100 31.541000; 3142 32.000000; 3184 32.469000; 3233 33.000000; 3282 33.530000; 3345 34.223000; 3408 34.923000; 3478 35.728000; 3548 36.510000; 3604 37.134000; 3660 37.759000; 3716 38.399000; 3758 38.863000; 3807 39.410000; 3863 40.037000; 3912 40.595000; 3968 41.241000; 4017 41.798000; 4066 42.356000; 4115 42.915000; 4164 43.472000; 4220 44.103000; 4262 44.587000; 4325 45.310000; 4367 45.799000; 4409 46.286000; 4465 46.937000; 4507 47.441000; 4563 48.091000; 4633 48.908000; 4717 49.884000; 4780 50.615000; 4850 51.439000; 4899 52.021000; 4948 52.607000; 4997 53.197000; 5060 53.964000; 5109 54.555000; 5179 55.410000; 5249 56.257000; 5312 57.014000; 5374 57.807550; 5437 58.592250; 5481 59.147340; ];
primmenoprel_v211_Rt_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [66 0.587460; 114 0.997830; 114 0.997870; 167 1.447000; 209 1.809400; 209 1.809400; 273 2.358800; 334 2.883200; 334 2.883200; 405 3.491000; 471 4.099800; 528 4.585300; 528 4.585400; 586 5.079000; 644 5.577800; 644 5.577800; 704 6.095000; 704 6.095000; 775 6.705700; 828 7.165900; 828 7.165900; 904 7.817900; 975 8.426600; 1043 9.005500; 1043 9.005500; 1122 9.673600; 1185 10.218000; 1185 10.218000; 1250 10.780000; 1316 11.351000; 1396 12.041000; 1396 12.041000; 1480 12.769000; 1480 12.769000; 1561 13.479000; 1654 14.270000; 1654 14.270000; 1730 14.933000; 1796 15.529000; 1796 15.529000; 1875 16.212000; 1950 16.861000; 1950 16.861000; 2037 17.602000; 2098 18.137000; 2098 18.137000; 2185 18.889000; 2293 19.819000; 2370 20.514000; 2458 21.296000; 2458 21.296000; 2579 22.332000; 2685 23.254000; 2760 23.904000; 2903 25.124000; 2903 25.124000; 3001 25.956000; 3194 27.618000; 3194 27.618000; 3345 28.916000; 3473 30.007000; 3595 31.061000; 3595 31.061000; 3688 31.867000; 3754 32.452000; 3754 32.452000; 3850 33.283000; 3929 33.972000; 4018 34.738000; 4018 34.738000; 4150 35.898000; 4219 36.505000; 4306 37.273000; 4306 37.273000; 4403 38.102000; 4513 39.057000; 4513 39.057000; 4624 40.020000; 4708 40.757000; 4708 40.757000; 4818 41.694000; 4929 42.658000; 5026 43.505000; 5140 44.503000; 5262 45.560000; 5262 45.560000; 5366 46.454000; 5450 47.204000; 5450 47.204000; 5560 48.159000; 5655 48.990000; 5754 49.893000; 5852 50.734000; 5927 51.388000; 5927 51.388000; 6036 52.332000; 6185 53.646000; 6185 53.646000; 6282 54.481000; 6385 55.374000; 6385 55.375000; 6462 56.057000; 6551 56.837000; 6551 56.837000; 6649 57.709000; 6723 58.362000; 6944 60.295000; 6944 60.295000; 7046 61.186000; 7126 61.894000; 7207 62.611000; 7324 63.631000; 7408 64.364000; 7513 65.286000; 7606 66.121000; 7732 67.213000; 7826 68.028000; 7926 68.909000; 7989 69.486000; 7989 69.486000; ];
primmenoprel_v211_sls_DEFAULT_MIN_MATVECS_0_0_1em6_120_0_4 = [15 0.177420; 22 0.253320; 22 0.253360; 29 0.325530; 29 0.325570; 29 0.325590; 29 0.325620; 43 0.469700; 43 0.469730; 50 0.541850; 57 0.613670; 64 0.697620; 71 0.769490; 71 0.769530; 78 0.841600; 85 0.914030; 85 0.914070; 92 0.986530; 99 1.059500; 106 1.132600; 113 1.206200; 113 1.206300; 120 1.280300; 120 1.280400; 127 1.359900; 134 1.447200; 134 1.447300; 141 1.521400; 148 1.595600; 155 1.670100; 162 1.744800; 162 1.744800; 169 1.819800; 176 1.894900; 183 1.969600; 190 2.044800; 197 2.121000; 197 2.121100; 204 2.196200; 211 2.271700; 218 2.347100; 225 2.432400; 232 2.508000; 246 2.660300; 253 2.736300; 267 2.887500; 274 2.964900; 281 3.041200; 288 3.117200; 295 3.193500; 309 3.344500; 316 3.421000; 330 3.574700; 344 3.729500; 351 3.806800; 358 3.885100; 372 4.040700; 379 4.118700; 386 4.196700; 400 4.352800; 407 4.432800; 421 4.588900; 435 4.745100; 442 4.824200; 456 4.984800; 463 5.063800; 477 5.219500; 491 5.375400; 505 5.531600; 512 5.610700; 533 5.844600; 540 5.924200; 554 6.083500; 561 6.163400; 582 6.403100; 596 6.564700; 617 6.831000; 631 6.992300; 645 7.154700; 652 7.235700; 666 7.397500; 673 7.479000; 694 7.720900; 715 7.976700; 729 8.137300; 736 8.218500; 750 8.379100; 764 8.541000; 778 8.705100; 785 8.787000; 799 8.951000; 806 9.034100; 834 9.362300; 848 9.529300; 869 9.774800; 883 9.941400; 890 10.025000; 890 10.025000; 904 10.193000; 911 10.276000; 925 10.441000; 939 10.607000; 953 10.795000; 960 10.878000; 974 11.043000; 995 11.291000; 1002 11.375000; 1016 11.541000; 1030 11.708000; 1044 11.877000; 1058 12.046000; 1072 12.217000; 1099 12.610950; 1113 12.781650; 1120 12.867750; 1134 13.036860; 1148 13.211960; 1155 13.298040; 1168 13.509540; 1178 13.633300; ];
primmenoprel_v211_sls_DEFAULT_MIN_TIME_0_0_1em6_120_0_4 = [46 0.462910; 46 0.463000; 46 0.463020; 73 0.720970; 73 0.721010; 73 0.721030; 106 1.032200; 106 1.032200; 142 1.372200; 142 1.372300; 183 1.763800; 183 1.763900; 183 1.763900; 219 2.109800; 219 2.109800; 247 2.378400; 247 2.378400; 247 2.378500; 281 2.703800; 281 2.703800; 318 3.054600; 318 3.054700; 345 3.311500; 345 3.311500; 345 3.311500; 373 3.578300; 373 3.578400; 404 3.872600; 404 3.872600; 440 4.212800; 440 4.212800; 440 4.212800; 475 4.546400; 508 4.863500; 508 4.863500; 549 5.256000; 549 5.256100; 582 5.585500; 582 5.585500; 614 5.905500; 614 5.905600; 664 6.384300; 664 6.384300; 710 6.826100; 767 7.364400; 767 7.364400; 804 7.717700; 859 8.232700; 859 8.232800; 930 8.915200; 930 8.915300; 969 9.293000; 1016 9.747100; 1067 10.236000; 1067 10.236000; 1108 10.632000; 1155 11.085000; 1155 11.085000; 1219 11.703000; 1261 12.105000; 1261 12.105000; 1321 12.673000; 1357 13.024000; 1403 13.467000; 1445 13.875000; 1492 14.328000; 1492 14.328000; 1537 14.761000; 1578 15.159000; 1578 15.159000; 1653 15.863000; 1697 16.282000; 1740 16.710000; 1782 17.122000; 1807 17.371000; 1908 18.391000; 1959 18.884000; 2001 19.289000; 2001 19.289000; 2053 19.784000; 2090 20.144000; 2132 20.552000; 2173 20.952000; 2231 21.510000; 2231 21.510000; 2294 22.116000; 2324 22.408000; 2386 22.998000; 2386 22.998000; 2428 23.412000; 2473 23.854000; 2473 23.854000; 2577 24.873000; 2577 24.873000; 2627 25.361000; 2694 26.003000; 2736 26.411000; 2736 26.411000; 2777 26.811000; 2777 26.811000; 2839 27.428000; 2884 27.874000; 2950 28.517000; 2950 28.517000; 2983 28.845000; 3028 29.303000; 3074 29.751000; 3128 30.279000; 3201 31.075040; 3201 31.075790; 3245 31.513950; 3294 32.001060; 3357 32.616150; 3407 33.117220; 3482 33.912620; 3482 33.913320; 3549 34.578430; 3549 34.578530; 3600 35.065620; 3600 35.065690; ];

